New Recursions for the Canonical Scalar-Scaffolded Yang-Mills Amplitude

The recently-developed "scalar-scaffolding" formulation of gluon amplitudes casts the Yang-Mills (YM) amplitude as a well-defined Laurent series expansion in scalar variables, valid for any spacetime dimension and helicity configuration. In this letter, we exploit this new perspective to develop conceptually novel methods of computing YM tree amplitudes. First, using standard gluon factorization to determine all terms with poles, we show how gauge invariance uniquely fixes the piece with no poles (the "contact term") from only terms that have a single pole. This allows us to write a YM recursion not only for the full amplitude but also for the amplitude up to any order in the Laurent series. Next, by imposing gauge invariance for terms with poles, we write down relations which compute numerators recursively in the amplitude's Laurent series expansion. Starting from an initial set of cuts depending only on the $(n-1)$-point amplitude, these formulae allow us to determine the remaining terms in the $n$-point amplitude. Finally, we use this "Laurent series recursion" to derive a recursion solely for the contact term. We speculate on the possibility that this and analogous recursions for any term in the amplitude may be solved. In attached Mathematica notebooks, we give implementations of these three recursions.

==> anc/ContactRecursion.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     61183,       1577]
NotebookOptionsPosition[     59109,       1533]
NotebookOutlinePosition[     59544,       1550]
CellTagsIndexPosition[     59501,       1547]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Copyright", " ", 
      RowBox[{"(", "C", ")"}], " ", "Jeffrey", " ", 
      RowBox[{"V", ".", " ", "Backus"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"The", " ", "program", " ", "is", " ", "free", " ", "software"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"You", " ", "can", " ", "redistribute", " ", "it", " ", 
      RowBox[{"and", "/", "or"}], " ", "modify", " ", "it", " ", "under", " ",
       "the", " ", "terms", " ", "of", " ", "the", " ", "GNU", " ", "General",
       " ", "Public", " ", "License", " ", "version", " ", "2", " ", "as", 
      " ", "\[IndentingNewLine]", "published", " ", "by", " ", "the", " ", 
      "Free", " ", "Software", " ", 
      RowBox[{"Foundation", ".", "The"}], " ", "program", " ", "is", " ", 
      "distributed", " ", "in", " ", "the", " ", "hope", " ", "that", " ", 
      "it", " ", "will", " ", "be", " ", "useful"}]}], ",", 
    RowBox[{
     RowBox[{"but", " ", "WITHOUT", " ", "ANY", " ", "WARRANTY"}], ";", 
     RowBox[{
     "Without", " ", "even", " ", "the", " ", "implied", " ", "warranty", " ",
       "of", " ", "MERCHANTABILITY", " ", "or", " ", "FITNESS", " ", "FOR", " ",
       "A", " ", "PARTICULAR", " ", 
      RowBox[{"PURPOSE", ".", "See"}], " ", "the", " ", "GNU", " ", "General",
       " ", "\[IndentingNewLine]", "Public", " ", "License", " ", "for", " ", 
      "more", " ", "details"}], ";"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "This", " ", "Notebook", " ", "contains", " ", "an", " ", 
     "implementation", " ", "of", " ", "the", " ", "recursion", " ", 
     "described", " ", "in", " ", "the", " ", "\"\<Contact Term Recursion\>\"",
      " ", "section", " ", "of", " ", "the", " ", "accompanying", " ", 
     "paper"}], ";"}], "\[IndentingNewLine]", "*)"}]}]], "Input",
 CellChangeTimes->{{3.970101680974647*^9, 3.9701016835144577`*^9}, {
  3.970101749201921*^9, 
  3.970101772062604*^9}},ExpressionUUID->"646f954b-3b55-4c01-b996-\
056b00fd3255"],

Cell[CellGroupData[{

Cell["Introduction", "Section",
 CellChangeTimes->{{3.9699806946233377`*^9, 3.969980705994028*^9}, 
   3.969980862107017*^9},ExpressionUUID->"a50b2277-0d9b-45f3-b38e-\
cec2052a0a48"],

Cell["\<\
In this Mathematica notebook, we give a recursion purely for the Yang-Mills \
amplitude contact term, or the term in the amplitude which does not have a \
pole. Starting from knowledge of the three-particle and four-particle contact \
terms, we define the function YMContact[m], which returns the contact term \
for the m-point amplitude.

YMContact[m] is a straightforward implementation of the equations found in \
App. F of the accompany paper. In its comments, we note which lines of code \
correspond to which equations in the paper.\
\>", "Text",
 CellChangeTimes->{{3.969990535864706*^9, 
  3.969990976259123*^9}},ExpressionUUID->"cc309255-df89-42e0-8283-\
9ec729b42ab0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Contact Term Recursion (Can just Shift+Enter)", "Section",
 CellChangeTimes->{{3.9699807120426188`*^9, 3.96998071532835*^9}, {
  3.970101843613315*^9, 
  3.970101847247364*^9}},ExpressionUUID->"f7390510-3e29-416c-9736-\
5dcda8cbea2a"],

Cell[CellGroupData[{

Cell["Helper functions (can ignore)", "Subsection",
 CellChangeTimes->{{3.969980721329041*^9, 3.969980738547917*^9}, {
  3.9699809173183727`*^9, 
  3.969980919475864*^9}},ExpressionUUID->"af74a420-f3c4-406b-86ce-\
80feb57017b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Set", " ", "up", " ", "scalar", " ", "variables", " ", 
    RowBox[{"X", "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", "for", " ", "a", " ", "given", " ", 
    
    RowBox[{"n", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"X", ",", "SetupX"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SetupX", "[", 
      RowBox[{"n_Integer", "?", "Positive"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m", "=", "n"}], "}"}], ",", 
       RowBox[{
        RowBox[{"ClearAll", "[", "X", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"SetAttributes", "[", 
         RowBox[{"X", ",", "Orderless"}], "]"}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "/;", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"a", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}], ",", 
              RowBox[{"j", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"b", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}]}], "}"}], ",", 
            RowBox[{
             RowBox[{"i", "=!=", "a"}], "||", 
             RowBox[{"j", "=!=", "b"}]}]}], "]"}]}], ":=", 
         RowBox[{"X", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"a", "-", "1"}], ",", 
              RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"b", "-", "1"}], ",", 
              RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "/;", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"a", "-", "b"}], ",", 
               RowBox[{"2", " ", "m"}]}], "]"}], "==", "1"}], "||", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"b", "-", "a"}], ",", 
               RowBox[{"2", " ", "m"}]}], "]"}], "==", "1"}]}], ")"}]}], ":=",
          "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "/;", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"a", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}], ",", 
              RowBox[{"j", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"b", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}]}], "}"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"j", "-", "i"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "==", "2"}], "&&", 
               RowBox[{"OddQ", "[", "i", "]"}]}], ")"}], "||", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"i", "-", "j"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "==", "2"}], "&&", 
               RowBox[{"OddQ", "[", "j", "]"}]}], ")"}]}]}], "]"}]}], ":=", 
         "0"}], ";"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Replace", " ", "all", " ", "instances", " ", "of", " ", "1", " ", "in", " ",
      "an", " ", "expression", " ", "expr", " ", "to", " ", "integer", " ", 
     "l"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "ReplaceIndex1", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReplaceIndex1", "[", 
      RowBox[{"expr_", ",", "l_"}], "]"}], ":=", 
     RowBox[{"expr", "/.", " ", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
       RowBox[{"X", "[", 
        RowBox[{
         RowBox[{"a", "/.", " ", 
          RowBox[{"1", "->", "l"}]}], ",", 
         RowBox[{"b", "/.", " ", 
          RowBox[{"1", "->", "l"}]}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Shift", " ", "indices", " ", "of", " ", "all", " ", 
     RowBox[{"X", "'"}], "s", " ", "in", " ", "an", " ", "expression", " ", 
     "expr", " ", "by", " ", "integer", " ", "s"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "ShiftXBy", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ShiftXBy", "[", 
      RowBox[{"expr_", ",", "s_Integer"}], "]"}], ":=", 
     RowBox[{"expr", "/.", " ", 
      RowBox[{
       RowBox[{"HoldPattern", "[", 
        RowBox[{"X", "[", 
         RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "]"}], ":>", 
       RowBox[{"X", "[", 
        RowBox[{
         RowBox[{"a", "+", "s"}], ",", 
         RowBox[{"b", "+", "s"}]}], "]"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.969980900528619*^9, 3.969980962032955*^9}, {
  3.9699810142461853`*^9, 3.969981043496673*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b454d738-6631-4c43-ac6c-2253896ff9b1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Initial data", "Subsection",
 CellChangeTimes->{{3.969980761432118*^9, 
  3.969980763154797*^9}},ExpressionUUID->"1a0ba34e-29d7-4d7c-8142-\
7921804989ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["N", 
     RowBox[{"3", ",", "1"}]], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"=", " ", 
    RowBox[{
     SubscriptBox["A", "3"], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["N", 
     RowBox[{"3", ",", "2"}]], "=", 
    RowBox[{"ReplaceIndex1", "[", 
     RowBox[{
      SubscriptBox["N", 
       RowBox[{"3", ",", "1"}]], ",", "7"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"=", " ", 
    RowBox[{
     SubscriptBox["A", "3"], "[", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
     "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["N", 
     RowBox[{"4", ",", "1"}]], "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"X", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}]}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"=", " ", 
    RowBox[{"contact", " ", "piece", " ", "of", " ", 
     RowBox[{
      SubscriptBox["A", "4"], "[", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
        "8"}], "}"}], "]"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["N", 
     RowBox[{"4", ",", "2"}]], "=", " ", 
    RowBox[{"ReplaceIndex1", "[", 
     RowBox[{
      SubscriptBox["N", 
       RowBox[{"4", ",", "1"}]], ",", "9"}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"=", " ", 
    RowBox[{"contact", " ", "piece", " ", "of", " ", 
     RowBox[{
      SubscriptBox["A", "4"], "[", 
      RowBox[{"{", 
       RowBox[{
       "9", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
        "8"}], "}"}], "]"}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.969980897957855*^9, {3.96998105850383*^9, 3.969981123000783*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a2e00aae-1a2f-4001-aad6-6ed50f16f4f6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Recursion", "Subsection",
 CellChangeTimes->{{3.969980779124034*^9, 
  3.969980780091878*^9}},ExpressionUUID->"7f85b888-579d-4dd3-aefd-\
df81a5ac7c65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Recursively", " ", "computes", " ", "the", " ", "contact", " ", "term", " ",
     "of", " ", "the", " ", "YM", " ", "amplitude", " ", "at", " ", 
    "multiplicity", " ", "mult"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"YMContact", "[", "mult_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", " ", "=", " ", "mult"}], ",", " ", 
       RowBox[{"final", " ", "=", " ", "0"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SetupX", "[", "m", "]"}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Set", " ", "up", " ", "m"}], "-", 
        RowBox[{"point", " ", "kinematics"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"n", " ", "=", " ", "5"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Recursion", " ", "begins", " ", "at", " ", "n"}], " ", "=", 
        " ", 
        RowBox[{
         RowBox[{
         "5", " ", "and", " ", "goes", " ", "up", " ", "to", " ", "the", " ", 
          "desired", " ", "n"}], " ", "=", " ", "m"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"n", " ", "<=", " ", "m"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"k", " ", "=", " ", "5"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          SubscriptBox["A", "tot"], "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          SubscriptBox["B", "tot"], "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"Computes", " ", "the", " ", "sums", " ", "over", " ", 
            SubscriptBox["W", "y"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"A", "'"}], "s"}], ")"}], " ", "and", " ", 
            SubscriptBox["W", "x"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"B", "'"}], "s"}], ")"}], " ", "term"}], "-", "by", "-", 
           RowBox[{
            RowBox[{"term", ".", " ", "One"}], " ", "can", " ", "find", " ", 
            "where", " ", "these", " ", "sums", " ", "are", " ", "used", " ", 
            "in", " ", 
            RowBox[{"App", ".", " ", "F", "."}]}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{"k", "  ", "!=", " ", 
            RowBox[{
             RowBox[{"2", "*", "n"}], " ", "-", "3"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"p", " ", "=", " ", 
             RowBox[{
              FractionBox["1", "2"], "*", 
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             SubscriptBox["A", "k"], "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 SubscriptBox["N", 
                  RowBox[{"p", ",", "1"}]], ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"j", ",", 
                   RowBox[{"2", "*", "p"}]}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", 
                 RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";", " ", 
            RowBox[{"(*", " ", 
             RowBox[{"Computes", " ", 
              SubscriptBox["W", "y"], " ", "for", " ", 
              RowBox[{
               SubscriptBox["N", "0"], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", 
                 RowBox[{"...", "k"}], ",", "y"}], "}"}], "]"}]}], "*)"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"h", " ", "=", " ", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "n"}], " ", "-", " ", "k", " ", "+", "1"}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             SubscriptBox["R", "k"], "=", 
             RowBox[{"ShiftXBy", "[", 
              RowBox[{
               SubscriptBox["N", 
                RowBox[{"h", ",", "1"}]], ",", 
               RowBox[{"k", "-", "1"}]}], "]"}]}], ";", " ", 
            RowBox[{"(*", " ", 
             RowBox[{
             "Changes", " ", "indices", " ", "of", " ", "the", " ", "contact",
               " ", "term", " ", "to", " ", "fit", " ", "those", " ", "found",
               " ", "in", " ", 
              SubscriptBox["W", "x"]}], " ", "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             SubscriptBox["B", "k"], "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 SubscriptBox["R", "k"], ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"j", ",", 
                   RowBox[{"2", "*", "n"}]}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"k", "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "2"}]}], "}"}]}], "]"}]}], ";",
             " ", 
            RowBox[{"(*", " ", 
             RowBox[{"Computes", " ", 
              SubscriptBox["W", "x"], " ", "for", " ", 
              RowBox[{
               SubscriptBox["N", "0"], "[", 
               RowBox[{"{", 
                RowBox[{"k", ",", 
                 RowBox[{"k", "+", "1"}], ",", "...", ",", 
                 RowBox[{
                  RowBox[{"2", "n"}], "-", "1"}], ",", "x"}], "}"}], "]"}]}], 
             "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             SubscriptBox["D", "k"], "=", 
             RowBox[{
              SubscriptBox["A", "tot"], "+", 
              SubscriptBox["A", "k"]}]}], ";", " ", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "Keeps", " ", "track", " ", "of", " ", "all", " ", "partial", " ",
                "sums", " ", "of", " ", "the", " ", 
               RowBox[{"A", "'"}], "s"}], ",", " ", 
              RowBox[{
              "which", " ", "is", " ", "needed", " ", "in", " ", "the", " ", 
               "second", " ", "line", " ", "of", " ", 
               RowBox[{"Eq", ".", " ", 
                RowBox[{"(", "52", ")"}]}]}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             SubscriptBox["A", "tot"], "=", 
             RowBox[{
              SubscriptBox["A", "k"], "+", 
              SubscriptBox["A", "tot"]}]}], ";", " ", 
            RowBox[{"(*", " ", 
             RowBox[{"Adds", " ", "up", " ", "the", " ", 
              RowBox[{
               SubscriptBox["W", "y"], "'"}], "s"}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             SubscriptBox["B", "tot"], "=", " ", 
             RowBox[{
              SubscriptBox["B", "k"], "+", 
              SubscriptBox["B", "tot"]}]}], ";", " ", 
            RowBox[{"(*", " ", 
             RowBox[{"Adds", " ", "up", " ", "the", " ", 
              RowBox[{
               SubscriptBox["W", "x"], "'"}], "s"}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"k", " ", "=", " ", 
             RowBox[{"k", " ", "+", "2"}]}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          SubscriptBox["C", "2"], "=", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             SubscriptBox["N", 
              RowBox[{
               RowBox[{"n", "-", "1"}], ",", "1"}]], ",", 
             RowBox[{"X", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}], "]"}], " ", "-",
            " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               SubscriptBox["N", 
                RowBox[{
                 RowBox[{"n", "-", "1"}], ",", "2"}]], ",", 
               RowBox[{"X", "[", 
                RowBox[{"2", ",", "j"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "4", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "2"}]}], "}"}]}], "]"}], "-", 
           " ", 
           SubscriptBox["B", "tot"], " ", "-", " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "3"}]}], "]"}], " ", "+", " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}]}], ";", " ", 
         RowBox[{"(*", " ", 
          RowBox[{"First", " ", "line", " ", "of", " ", 
           RowBox[{"Eq", ".", " ", 
            RowBox[{"(", "54", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
         
         RowBox[{
          SubscriptBox["C", "3"], "=", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             SubscriptBox["N", 
              RowBox[{
               RowBox[{"n", "-", "1"}], ",", "1"}]], ",", 
             RowBox[{"X", "[", 
              RowBox[{"3", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}], "]"}], " ", "+",
            " ", 
           SubscriptBox["B", "tot"], "+", " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "3"}]}], "]"}], " ", "-", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}]}], ";", " ", 
         RowBox[{"(*", " ", 
          RowBox[{"Second", " ", "line", " ", "of", " ", 
           RowBox[{"Eq", ".", " ", 
            RowBox[{"(", "54", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
         
         RowBox[{"i", " ", "=", " ", "4"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{"i", " ", "<", " ", 
            RowBox[{
             RowBox[{"2", "*", "n"}], "-", "3"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SubscriptBox["C", "i"], "=", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                SubscriptBox["N", 
                 RowBox[{
                  RowBox[{"n", "-", "1"}], ",", "1"}]], ",", 
                RowBox[{"X", "[", 
                 RowBox[{"i", ",", "1"}], "]"}]}], "]"}], "+", 
              RowBox[{"D", "[", 
               RowBox[{
                SubscriptBox["N", 
                 RowBox[{
                  RowBox[{"n", "-", "1"}], ",", "1"}]], ",", 
                RowBox[{"X", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{
                   RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}], "]"}], "+", 
              RowBox[{"D", "[", 
               RowBox[{
                SubscriptBox["N", 
                 RowBox[{
                  RowBox[{"n", "-", "1"}], ",", "2"}]], ",", 
                RowBox[{"X", "[", 
                 RowBox[{"2", ",", "i"}], "]"}]}], "]"}]}]}], ";", " ", 
            RowBox[{"(*", " ", 
             RowBox[{"Third", " ", "line", " ", "of", " ", 
              RowBox[{"Eq", ".", " ", 
               RowBox[{"(", "54", ")"}]}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"i", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          SubscriptBox["C", 
           RowBox[{
            RowBox[{"2", "*", "n"}], "-", "3"}]], "=", " ", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             SubscriptBox["N", 
              RowBox[{
               RowBox[{"n", "-", "1"}], ",", "2"}]], ",", 
             RowBox[{"X", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "3"}]}], "]"}]}], "]"}], " ", "+",
            " ", 
           SubscriptBox["A", "tot"], " ", "+", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}], " ", "-", " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}]}]}], ";", " ", 
         RowBox[{"(*", " ", 
          RowBox[{"Fourth", " ", "line", " ", "of", " ", 
           RowBox[{"Eq", ".", " ", 
            RowBox[{"(", "54", ")"}]}]}], " ", "*)"}], " ", 
         "\[IndentingNewLine]", 
         RowBox[{
          SubscriptBox["C", 
           RowBox[{
            RowBox[{"2", "*", "n"}], "-", "2"}]], "=", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             SubscriptBox["N", 
              RowBox[{
               RowBox[{"n", "-", "1"}], ",", "2"}]], ",", 
             RowBox[{"X", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}], "]"}], "-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               SubscriptBox["N", 
                RowBox[{
                 RowBox[{"n", "-", "1"}], ",", "1"}]], ",", 
               RowBox[{"X", "[", 
                RowBox[{"j", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}], "]"}], ",", 
             
             RowBox[{"{", 
              RowBox[{"j", ",", "2", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "4"}]}], "}"}]}], "]"}], " ", "-",
            " ", 
           SubscriptBox["A", "tot"], "-", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}], " ", "+", " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}]}]}], ";", " ", 
         RowBox[{"(*", " ", 
          RowBox[{"Fifth", " ", "line", " ", "of", " ", 
           RowBox[{"Eq", ".", " ", 
            RowBox[{"(", "54", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"n", " ", ">", " ", "5"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"G", " ", "=", " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["B", "j"], "*", 
                SubscriptBox["D", 
                 RowBox[{"j", "-", "2"}]]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "7", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "5"}], ",", "2"}], "}"}]}], 
              "]"}]}], ";"}], ",", " ", 
           RowBox[{"(*", " ", 
            RowBox[{"Second", " ", "line", " ", "of", " ", 
             RowBox[{"Eq", ".", " ", 
              RowBox[{"(", "52", ")"}]}]}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"G", "=", "0"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";",
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"Compute", " ", 
           SuperscriptBox[
            SubscriptBox["T", 
             RowBox[{
              RowBox[{"2", "n"}], "-", "1"}]], 
            RowBox[{"(", 
             RowBox[{"2", "n"}], ")"}]], " ", "as", " ", "in", " ", 
           RowBox[{"Eq", ".", " ", 
            RowBox[{"(", "52", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
         
         RowBox[{"T", "=", " ", 
          RowBox[{
           SubscriptBox["N", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", "2"}]], "-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{
                   RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}], "-", " ", 
                RowBox[{"X", "[", 
                 RowBox[{"j", ",", 
                  RowBox[{
                   RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}], "+", 
                RowBox[{"X", "[", 
                 RowBox[{"1", ",", "j"}], "]"}]}], ")"}], "*", 
              RowBox[{"D", "[", 
               RowBox[{
                SubscriptBox["N", 
                 RowBox[{
                  RowBox[{"n", "-", "1"}], ",", "2"}]], ",", 
                RowBox[{"X", "[", 
                 RowBox[{"2", ",", "j"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "4", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "4"}]}], "}"}]}], "]"}], " ", "-",
            " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}], "+", 
              RowBox[{"X", "[", 
               RowBox[{"1", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "3"}]}], "]"}]}], ")"}], "*", 
            RowBox[{"D", "[", 
             RowBox[{
              SubscriptBox["N", 
               RowBox[{
                RowBox[{"n", "-", "1"}], ",", "2"}]], ",", 
              RowBox[{"X", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "3"}]}], "]"}]}], "]"}]}], " ",
            "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}], "+", 
              RowBox[{"X", "[", 
               RowBox[{"1", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}], ")"}], "*", 
            RowBox[{"D", "[", 
             RowBox[{
              SubscriptBox["N", 
               RowBox[{
                RowBox[{"n", "-", "1"}], ",", "2"}]], ",", 
              RowBox[{"X", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}], "]"}]}], " ",
            "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", "[", 
               RowBox[{"3", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}], "-", 
              RowBox[{"X", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}]}], ")"}], "*", 
            SubscriptBox["B", "tot"]}], " ", "+", " ", "G"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"Finally", ",", " ", 
           RowBox[{"compute", " ", 
            RowBox[{
             SubscriptBox["N", "0"], "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "...", ",", 
               RowBox[{"2", "n"}]}], "}"}], "]"}], " ", "as", " ", "in", " ", 
            
            RowBox[{"Eqs", ".", " ", 
             RowBox[{"(", "50", ")"}]}], " ", "and", " ", 
            RowBox[{"(", "51", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
         
         RowBox[{
          SubscriptBox["N", 
           RowBox[{"n", ",", "1"}]], "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"j", ",", 
                  RowBox[{"2", "*", "n"}]}], "]"}], "-", 
                RowBox[{"X", "[", 
                 RowBox[{"j", ",", 
                  RowBox[{
                   RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}]}], ")"}], "*", 
              SubscriptBox["C", "j"]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "2", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "4"}]}], "}"}]}], "]"}], " ", "+",
            " ", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "n"}], "-", "3"}], ",", 
              RowBox[{"2", "*", "n"}]}], "]"}], "*", 
            SubscriptBox["C", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "3"}]]}], "+", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "n"}], "-", "2"}], ",", 
              RowBox[{"2", "*", "n"}]}], "]"}], "*", 
            SubscriptBox["C", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "2"}]]}], " ", "+", " ", "T"}]}], 
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"If", " ", "[", 
          RowBox[{
           RowBox[{"n", "  ", "!=", " ", "m"}], ",", " ", 
           RowBox[{
            RowBox[{
             SubscriptBox["N", 
              RowBox[{"n", ",", "2"}]], " ", "=", " ", 
             RowBox[{"ReplaceIndex1", "[", 
              RowBox[{
               SubscriptBox["N", 
                RowBox[{"n", ",", "1"}]], ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "+", "1"}]}], "]"}]}], ";"}]}], 
          "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"n", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"final", " ", "=", " ", 
       SubscriptBox["N", 
        RowBox[{"m", ",", "1"}]]}], ";", "\[IndentingNewLine]", "final"}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.969980889160928*^9, 3.969980890621159*^9}, {
  3.96998112884415*^9, 3.969981251677331*^9}, {3.969981337437365*^9, 
  3.96998134070441*^9}, {3.969981404663706*^9, 3.969981608329617*^9}, {
  3.969981648440236*^9, 3.9699817843299427`*^9}, {3.969990455817873*^9, 
  3.969990517219125*^9}, {3.96999101222994*^9, 3.969991144115759*^9}, {
  3.970142550979919*^9, 
  3.970142584687196*^9}},ExpressionUUID->"7b50cfb9-b95b-4d03-aa73-\
c0770f571fb6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9699808369651203`*^9, 3.9699808376971827`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"bcc7c5c6-d2c0-4134-85fe-7b8024f547c4"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.969980850669496*^9, 
  3.969980851392026*^9}},ExpressionUUID->"be37e66e-6d32-44b0-9847-\
d6147e81bcc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "seven"}], "-", 
     RowBox[{"point", " ", "contact", " ", 
      RowBox[{"term", ".", " ", "One"}], " ", "can", " ", "check", " ", 
      "that", " ", "this", " ", "is", " ", "the", " ", "same", " ", "as", " ",
       "what", " ", "one", " ", "gets", " ", "with", " ", "the", " ", "other",
       " ", "Mathematica", " ", "notebooks"}]}], ",", " ", 
    RowBox[{
     RowBox[{"LaurentRecursion", ".", "nb"}], " ", "and", " ", 
     RowBox[{"FirstTwoRecursion", ".", "nb", "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"YMContact", "[", "7", "]"}]}]], "Input",
 CellChangeTimes->{{3.96999005940128*^9, 3.9699901529284687`*^9}, {
  3.969990183477811*^9, 3.969990216266589*^9}, {3.969990288361973*^9, 
  3.9699903427275267`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"447b720f-547b-4ffd-b3a8-4f8ac71a9dcf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "15"}], "-", 
     RowBox[{"point", " ", "contact", " ", "term"}]}], ",", " ", 
    RowBox[{
    "which", " ", "can", " ", "be", " ", "obtained", " ", "in", " ", "about", 
     " ", "ten", " ", "seconds"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"YMContact", "[", "15", "]"}]}]], "Input",
 CellChangeTimes->{{3.969990158785679*^9, 3.969990160988844*^9}, {
  3.969990222092862*^9, 3.969990264694345*^9}, {3.9699903523198223`*^9, 
  3.969990368762217*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"7eb15795-eb5d-4552-821a-c55d71425ece"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       TemplateBox[{"637"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             RowBox[{"-", 
               RowBox[{"X", "[", 
                 RowBox[{"2", ",", "4"}], "]"}]}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "5"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "6"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "7"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "8"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "9"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "10"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "11"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "12"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "13"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "14"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "15"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "16"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "17"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "18"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "19"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "20"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "21"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "22"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "23"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "24"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "25"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "26"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"2", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "6"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "7"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "8"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "9"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "10"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "11"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "12"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "13"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "14"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "15"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "16"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "17"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "18"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "19"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "20"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "21"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "22"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "23"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "24"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "25"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "26"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"3", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"4", ",", "25"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"4", ",", "26"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"4", ",", "29"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"5", ",", "25"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"5", ",", "26"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"5", ",", "29"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "8"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "9"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "10"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "11"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "12"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "13"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "14"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "15"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "16"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "17"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "18"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "19"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "20"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "21"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "22"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "25"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "26"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"6", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"7", ",", "10"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"7", ",", "11"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"7", ",", "12"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"7", ",", "13"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"7", ",", "14"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"7", ",", "15"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"7", ",", "16"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"7", ",", "17"}], "]"}], "+", 
             TemplateBox[{"38"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"X", "[", 
               RowBox[{"10", ",", "21"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"10", ",", "22"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"10", ",", "25"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"10", ",", "26"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"10", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"11", ",", "14"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"11", ",", "15"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"11", ",", "16"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"11", ",", "17"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"11", ",", "18"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"11", ",", "21"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"11", ",", "22"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"11", ",", "25"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"11", ",", "26"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"11", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"12", ",", "17"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"12", ",", "18"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"12", ",", "21"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"12", ",", "22"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"12", ",", "25"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"12", ",", "26"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"12", ",", "29"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"13", ",", "17"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"13", ",", "18"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"13", ",", "21"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"13", ",", "22"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"13", ",", "25"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"13", ",", "26"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"13", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"14", ",", "17"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"14", ",", "18"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"14", ",", "21"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"14", ",", "22"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"14", ",", "25"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"14", ",", "26"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"14", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"15", ",", "18"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"15", ",", "21"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"15", ",", "22"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"15", ",", "25"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"15", ",", "26"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"15", ",", "29"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"16", ",", "18"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"16", ",", "21"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"16", ",", "22"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"16", ",", "25"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"16", ",", "26"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"16", ",", "29"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"17", ",", "21"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"17", ",", "22"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"17", ",", "25"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"17", ",", "26"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"17", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"18", ",", "21"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"18", ",", "22"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"18", ",", "25"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"18", ",", "26"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"18", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"19", ",", "22"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"19", ",", "25"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"19", ",", "26"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"19", ",", "29"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"20", ",", "22"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"20", ",", "25"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"20", ",", "26"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"20", ",", "29"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"21", ",", "25"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"21", ",", "26"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"21", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"22", ",", "25"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"22", ",", "26"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"22", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"23", ",", "26"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"23", ",", "29"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"24", ",", "26"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"24", ",", "29"}], "]"}], "-", 
             RowBox[{"X", "[", 
               RowBox[{"25", ",", "29"}], "]"}], "+", 
             RowBox[{"X", "[", 
               RowBox[{"26", ",", "29"}], "]"}]}], ")"}], " ", 
         RowBox[{"X", "[", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "]"}]}]}], 
     Short[#, 8]& ], "line" -> 81, "sessionID" -> 22993549855474747279, 
   "byteCount" -> 4389912, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.969990162511445*^9, 3.9699902394820843`*^9, 
  3.969990375686795*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"7e44c3a6-48a5-4a3f-80dc-8660ab3e1ef0"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "As", " ", "noted", " ", "in", " ", "the", " ", "accompanying", " ", 
     "paper"}], ",", " ", 
    RowBox[{
     RowBox[{
     "I", " ", "obtained", " ", "the", " ", "contact", " ", "term", " ", "of",
       " ", "the", " ", "30"}], "-", 
     RowBox[{
     "point", " ", "amplitude", " ", "in", " ", "just", " ", "under", " ", 
      "15", " ", 
      RowBox[{"minutes", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"YMContact", "[", "30", "]"}]}]], "Input",
 CellChangeTimes->{{3.96999037131647*^9, 
  3.969990403750873*^9}},ExpressionUUID->"9704d1f0-d57e-4f17-a8c5-\
74181f4c78cd"]
}, Closed]]
},
WindowSize->{1440, 770},
WindowMargins->{{100, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3e4a1cf1-ed86-4f45-9481-93d3e9feeebc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 2163, 40, 254, "Input",ExpressionUUID->"646f954b-3b55-4c01-b996-056b00fd3255"],
Cell[CellGroupData[{
Cell[2742, 64, 182, 3, 66, "Section",ExpressionUUID->"a50b2277-0d9b-45f3-b38e-cec2052a0a48"],
Cell[2927, 69, 688, 13, 99, "Text",ExpressionUUID->"cc309255-df89-42e0-8283-9ec729b42ab0"]
}, Closed]],
Cell[CellGroupData[{
Cell[3652, 87, 240, 4, 52, "Section",ExpressionUUID->"f7390510-3e29-416c-9736-5dcda8cbea2a"],
Cell[CellGroupData[{
Cell[3917, 95, 228, 4, 53, "Subsection",ExpressionUUID->"af74a420-f3c4-406b-86ce-80feb57017b6"],
Cell[4148, 101, 6089, 159, 356, "Input",ExpressionUUID->"b454d738-6631-4c43-ac6c-2253896ff9b1"]
}, Closed]],
Cell[CellGroupData[{
Cell[10274, 265, 160, 3, 37, "Subsection",ExpressionUUID->"1a0ba34e-29d7-4d7c-8142-7921804989ec"],
Cell[10437, 270, 9004, 278, 216, "Input",ExpressionUUID->"a2e00aae-1a2f-4001-aad6-6ed50f16f4f6"]
}, Closed]],
Cell[CellGroupData[{
Cell[19478, 553, 157, 3, 37, "Subsection",ExpressionUUID->"7f85b888-579d-4dd3-aefd-df81a5ac7c65"],
Cell[19638, 558, 22483, 568, 1200, "Input",ExpressionUUID->"7b50cfb9-b95b-4d03-aa73-c0770f571fb6"],
Cell[42124, 1128, 175, 2, 29, "Input",ExpressionUUID->"bcc7c5c6-d2c0-4134-85fe-7b8024f547c4"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[42348, 1136, 153, 3, 52, "Section",ExpressionUUID->"be37e66e-6d32-44b0-9847-d6147e81bcc5"],
Cell[42504, 1141, 918, 19, 70, "Input",ExpressionUUID->"447b720f-547b-4ffd-b3a8-4f8ac71a9dcf"],
Cell[CellGroupData[{
Cell[43447, 1164, 639, 14, 49, "Input",ExpressionUUID->"7eb15795-eb5d-4552-821a-c55d71425ece"],
Cell[44089, 1180, 14313, 329, 172, "Output",ExpressionUUID->"7e44c3a6-48a5-4a3f-80dc-8660ab3e1ef0"]
}, Closed]],
Cell[58417, 1512, 676, 18, 45, "Input",ExpressionUUID->"9704d1f0-d57e-4f17-a8c5-74181f4c78cd"]
}, Closed]]
}
]
*)



==> anc/FirstTwoRecursion.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     79681,       2093]
NotebookOptionsPosition[     77829,       2053]
NotebookOutlinePosition[     78263,       2070]
CellTagsIndexPosition[     78220,       2067]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Copyright", " ", 
      RowBox[{"(", "C", ")"}], " ", "Jeffrey", " ", 
      RowBox[{"V", ".", " ", "Backus"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"The", " ", "program", " ", "is", " ", "free", " ", "software"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"You", " ", "can", " ", "redistribute", " ", "it", " ", 
      RowBox[{"and", "/", "or"}], " ", "modify", " ", "it", " ", "under", " ",
       "the", " ", "terms", " ", "of", " ", "the", " ", "GNU", " ", "General",
       " ", "Public", " ", "License", " ", "version", " ", "2", " ", "as", 
      " ", "\[IndentingNewLine]", "published", " ", "by", " ", "the", " ", 
      "Free", " ", "Software", " ", 
      RowBox[{"Foundation", ".", "The"}], " ", "program", " ", "is", " ", 
      "distributed", " ", "in", " ", "the", " ", "hope", " ", "that", " ", 
      "it", " ", "will", " ", "be", " ", "useful"}]}], ",", 
    RowBox[{
     RowBox[{"but", " ", "WITHOUT", " ", "ANY", " ", "WARRANTY"}], ";", 
     RowBox[{
     "Without", " ", "even", " ", "the", " ", "implied", " ", "warranty", " ",
       "of", " ", "MERCHANTABILITY", " ", "or", " ", "FITNESS", " ", "FOR", " ",
       "A", " ", "PARTICULAR", " ", 
      RowBox[{"PURPOSE", ".", "See"}], " ", "the", " ", "GNU", " ", "General",
       " ", "\[IndentingNewLine]", "Public", " ", "License", " ", "for", " ", 
      "more", " ", "details"}], ";"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "This", " ", "Notebook", " ", "contains", " ", "an", " ", 
     "implementation", " ", "of", " ", "the", " ", "recursion", " ", 
     "described", " ", "in", " ", "the", 
     " ", "\"\<Factorization and Gauge Invariance\>\"", " ", "section", " ", 
     "of", " ", "the", " ", "accompanying", " ", "paper"}], ";"}], 
   "\[IndentingNewLine]", "*)"}]}]], "Input",
 CellChangeTimes->{{3.970101670545434*^9, 3.970101672692273*^9}, {
  3.9701017879277773`*^9, 3.9701018018485727`*^9}, {3.970142183253587*^9, 
  3.9701421966190557`*^9}},ExpressionUUID->"102b0825-557e-4b3a-bfa5-\
998c9d8559b6"],

Cell[CellGroupData[{

Cell["Introduction", "Section",
 CellChangeTimes->{{3.970013211206519*^9, 
  3.970013212566505*^9}},ExpressionUUID->"c07d9f2f-821b-4062-8a65-\
60e4f8b28391"],

Cell[TextData[{
 "In this Mathematica notebook, we give a recursion for the first two orders \
of the Yang-Mills (YM) amplitude Laurent expansion. That is, starting from \
knowledge of the single-X numerators and contact terms for the three- and \
four-point amplitudes, we recursively compute the single-X numerators and \
contact term of any n-point amplitude. This is implemented in two functions \
FirstTwoSet[mult] and FirstTwo[mult], with mult being the multiplicity of the \
YM amplitude. FirstTwoSet[mult] returns an Association whose keys are X[i,j] \
or 0, and whose corresponding values are ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0a027fa1-49c3-4254-b293-1054ab1cf3da"],
 " or ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "0"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "77d56c7c-b5be-44ed-b2eb-ced46efe3f3e"],
 " respectively. This is a convenient format for grabbing particular \
numerators in the amplitude. FirstTwo[mult] returns the first two orders in \
the YM amplitude Laurent expansion.\n\nThe first part of FirstTwo[mult] is a \
straightforward implementation of Eq. (4) in the main text, for the set I a \
single X variable. This computes all single-X numerators. For the contact \
term, while we could use the procedure shown in  Eq. (7), this is quite \
inefficient. To speed up the implementation, we have thus borrowed from the \
equations of the Laurent Series Recursion shown in Eqs. (16) and (17) for I = \
0. Of course, these two algorithms give identical results."
}], "Text",
 CellChangeTimes->{{3.970100264771411*^9, 3.9701002983175993`*^9}, {
  3.970100444508189*^9, 3.970100662657373*^9}, {3.9701007150814743`*^9, 
  3.970100808921177*^9}, {3.970101327355926*^9, 
  3.970101479511793*^9}},ExpressionUUID->"a4dac558-a643-4653-bd1c-\
4ea3a26a12a7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Recursion for First Two Orders (Can just Shift+Enter)", "Section",
 CellChangeTimes->{{3.970013218595681*^9, 3.97001323018878*^9}, {
  3.970101867672297*^9, 
  3.970101870912426*^9}},ExpressionUUID->"5f83c9d3-5a00-44a1-ac31-\
944ccfd28998"],

Cell[CellGroupData[{

Cell["Helper functions (can ignore)", "Subsection",
 CellChangeTimes->{{3.970013233735688*^9, 
  3.9700132371110067`*^9}},ExpressionUUID->"6a72c591-6350-43fa-8f10-\
dfb25cf291f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Set", " ", "up", " ", "scalar", " ", "variables", " ", 
    RowBox[{"X", "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", "for", " ", "a", " ", "given", " ", 
    
    RowBox[{"n", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"X", ",", "SetupX"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SetupX", "[", 
      RowBox[{"n_Integer", "?", "Positive"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m", "=", "n"}], "}"}], ",", 
       RowBox[{
        RowBox[{"ClearAll", "[", "X", "]"}], ";", 
        RowBox[{"SetAttributes", "[", 
         RowBox[{"X", ",", "Orderless"}], "]"}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "/;", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"a", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}], ",", 
              RowBox[{"j", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"b", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}]}], "}"}], ",", 
            RowBox[{
             RowBox[{"i", "=!=", "a"}], "||", 
             RowBox[{"j", "=!=", "b"}]}]}], "]"}]}], ":=", 
         RowBox[{"X", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"a", "-", "1"}], ",", 
              RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"b", "-", "1"}], ",", 
              RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}], "]"}]}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "/;", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"a", "-", "b"}], ",", 
              RowBox[{"2", " ", "m"}]}], "]"}], "\[Equal]", "1"}], "||", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"b", "-", "a"}], ",", 
              RowBox[{"2", " ", "m"}]}], "]"}], "\[Equal]", "1"}]}]}], ":=", 
         "0"}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "/;", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"a", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}], ",", 
              RowBox[{"j", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"b", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}]}], "}"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"j", "-", "i"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "\[Equal]", "2"}], "&&", 
               RowBox[{"OddQ", "[", "i", "]"}]}], ")"}], "||", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"i", "-", "j"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "\[Equal]", "2"}], "&&", 
               RowBox[{"OddQ", "[", "j", "]"}]}], ")"}]}]}], "]"}]}], ":=", 
         "0"}], ";"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Shift", " ", "the", " ", "indices", " ", "of", " ", "all", " ", 
     RowBox[{"X", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "in", " ", "a", " ", "nested", " ",
      "Associations", " ", 
     RowBox[{"(", 
      RowBox[{"keys", " ", "and", " ", "values"}], ")"}], " ", "by", " ", "a",
      " ", "value", " ", "\[Delta]"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"xShiftRule", ",", "ShiftX"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xShiftRule", "[", 
      RowBox[{"\[Delta]", ":", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"_Integer", ",", "_Integer"}], "}"}], "|", "_Integer"}]}], 
      "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"da", ",", "db"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"da", ",", "db"}], "}"}], "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IntegerQ", "[", "\[Delta]", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]", ",", "\[Delta]"}], "}"}], ",", "\[Delta]"}], 
          "]"}]}], ";", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"X", "[", 
          RowBox[{
           RowBox[{"a", "+", "da"}], ",", 
           RowBox[{"b", "+", "db"}]}], "]"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ShiftX", "[", "\[Delta]_", "]"}], "[", "a_Association", "]"}], 
     ":=", 
     RowBox[{"Association", "[", 
      RowBox[{"KeyValueMap", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ShiftX", "[", "\[Delta]", "]"}], "[", "#1", "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ShiftX", "[", "\[Delta]", "]"}], "[", "#2", "]"}]}], 
         "&"}], ",", "a"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ShiftX", "[", "\[Delta]_", "]"}], "[", "expr_", "]"}], ":=", 
     RowBox[{"expr", "/.", "\[VeryThinSpace]", 
      RowBox[{"xShiftRule", "[", "\[Delta]", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Shift", " ", "the", " ", "indices", " ", "of", " ", "all", " ", 
     RowBox[{"X", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "in", " ", "a", " ", "nested", " ",
      "Association", " ", 
     RowBox[{"(", 
      RowBox[{"keys", " ", "and", " ", "values"}], ")"}], " ", "by", " ", "a",
      " ", "value", " ", "\[Delta]", " ", "UNLESS", " ", "the", " ", 
     "indices", " ", "are", " ", "1", " ", "or", " ", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "ShiftXUnless12", ",", "xShiftRuleUnless12", ",", "xShiftRuleAll"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xShiftRuleUnless12", "[", 
      RowBox[{"\[Delta]_Integer", ":", "2"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"a", "+", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "\[Equal]", "1"}], "||", 
            RowBox[{"a", "\[Equal]", "2"}]}], ",", "0", ",", "\[Delta]"}], 
          "]"}]}], ",", 
        RowBox[{"b", "+", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"b", "\[Equal]", "1"}], "||", 
            RowBox[{"b", "\[Equal]", "2"}]}], ",", "0", ",", "\[Delta]"}], 
          "]"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xShiftRuleAll", "[", 
      RowBox[{"\[Delta]_Integer", ":", "2"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"a", "+", "\[Delta]"}], ",", 
        RowBox[{"b", "+", "\[Delta]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ShiftXUnless12", "[", 
       RowBox[{"\[Delta]_Integer", ":", "2"}], "]"}], "[", "a_Association", 
      "]"}], ":=", 
     RowBox[{"Association", "[", 
      RowBox[{"KeyValueMap", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ShiftXUnless12", "[", "\[Delta]", "]"}], "[", "#1", "]"}],
           "\[Rule]", 
          RowBox[{
           RowBox[{"ShiftXUnless12", "[", "\[Delta]", "]"}], "[", "#2", 
           "]"}]}], "&"}], ",", "a"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ShiftXUnless12", "[", 
       RowBox[{"\[Delta]_Integer", ":", "2"}], "]"}], "[", 
      RowBox[{"key", ":", 
       RowBox[{"{", 
        RowBox[{"_X", ",", "_X"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x1", "=", 
          RowBox[{
          "key", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         RowBox[{"x2", "=", 
          RowBox[{
          "key", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",",
          "firstHas3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"firstHas3", "=", 
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"x1", ",", "3"}], "]"}]}]}], ";", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "/.", "\[VeryThinSpace]", 
           RowBox[{"xShiftRuleUnless12", "[", "\[Delta]", "]"}]}], ",", 
          RowBox[{"x2", "/.", "\[VeryThinSpace]", 
           RowBox[{"If", "[", 
            RowBox[{"firstHas3", ",", 
             RowBox[{"xShiftRuleAll", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"xShiftRuleUnless12", "[", "\[Delta]", "]"}]}], 
            "]"}]}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ShiftXUnless12", "[", 
       RowBox[{"\[Delta]_Integer", ":", "2"}], "]"}], "[", "expr_", "]"}], ":=", 
     RowBox[{"expr", "/.", "\[VeryThinSpace]", 
      RowBox[{"xShiftRuleUnless12", "[", "\[Delta]", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Turns", " ", "an", " ", "Association", " ", 
     RowBox[{"(", 
      RowBox[{
      "of", " ", "keys", " ", "as", " ", "poles", " ", "and", " ", "values", " ",
        "as", " ", "numerators"}], ")"}], " ", "into", " ", 
     RowBox[{"(", 
      RowBox[{"part", " ", "of"}], ")"}], " ", "an", " ", "amplitude"}], " ", 
    "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", "SumByKeyProduct", "]"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "SumByKeyProduct", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<DropZeroDenominators\>\"", "->", "True"}], ",", 
       RowBox[{"\"\<Canonicalize\>\"", "->", "True"}], ",", 
       RowBox[{"\"\<IgnoreNonListKeys\>\"", "->", "True"}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SumByKeyProduct", "[", 
      RowBox[{"assoc_Association", ",", 
       RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"drop0", "=", 
          RowBox[{"TrueQ", "@", 
           RowBox[{
           "OptionValue", "[", "\"\<DropZeroDenominators\>\"", "]"}]}]}], ",", 
         RowBox[{"canon", "=", 
          RowBox[{"TrueQ", "@", 
           RowBox[{"OptionValue", "[", "\"\<Canonicalize\>\"", "]"}]}]}], ",", 
         RowBox[{"ignNL", "=", 
          RowBox[{"TrueQ", "@", 
           RowBox[{"OptionValue", "[", "\"\<IgnoreNonListKeys\>\"", "]"}]}]}],
          ",", "prepKey", ",", "termOf", ",", "terms"}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{"accept", " ", "either", " ", "a", " ", "list", " ", "key", " ", 
         RowBox[{"(", 
          RowBox[{"pick", " ", 
           RowBox[{"X", "[", "...", "]"}], "s"}], ")"}], " ", "or", " ", "a", 
         " ", "single", " ", 
         RowBox[{"X", "[", "...", "]"}], " ", "key"}], "*)"}], 
       RowBox[{
        RowBox[{
         RowBox[{"prepKey", "[", "key_", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "xs", "}"}], ",", 
           RowBox[{
            RowBox[{"Which", "[", 
             RowBox[{
              RowBox[{"ListQ", "[", "key", "]"}], ",", 
              RowBox[{"xs", "=", 
               RowBox[{"Select", "[", 
                RowBox[{"key", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Head", "[", "#", "]"}], "===", "X"}], "&"}]}], 
                "]"}]}], ",", 
              RowBox[{
               RowBox[{"Head", "[", "key", "]"}], "===", "X"}], ",", 
              RowBox[{"xs", "=", 
               RowBox[{"{", "key", "}"}]}], ",", "True", ",", 
              RowBox[{"xs", "=", 
               RowBox[{"{", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"xs", "=", 
             RowBox[{"DeleteDuplicates", "[", "xs", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{"canon", ",", 
              RowBox[{"SortBy", "[", 
               RowBox[{"xs", ",", 
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{"#", ",", "InputForm"}], "]"}], "&"}]}], "]"}], ",",
               "xs"}], "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"termOf", "[", 
          RowBox[{"key_", ",", "val_"}], "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"xs", "=", 
              RowBox[{"prepKey", "[", "key", "]"}]}], ",", "prod"}], "}"}], ",", 
           RowBox[{
            RowBox[{"prod", "=", 
             RowBox[{"Times", "@@", "xs"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"drop0", "&&", 
               RowBox[{"prod", "===", "0"}]}], ",", 
              RowBox[{"Return", "[", "Nothing", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"val", "/", "prod"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"terms", "=", 
         RowBox[{"KeyValueMap", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k", ",", "v"}], "}"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"k", "===", "0"}], ",", "v", ",", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ignore", " ", "non"}], "-", "list"}], ",", 
                 RowBox[{"non", "-", 
                  RowBox[{
                  "X", " ", "keys", " ", "only", " ", "if", " ", "option", " ",
                    "says", " ", "so"}]}]}], "*)"}], 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"!", 
                   RowBox[{"ListQ", "[", "k", "]"}]}], "&&", 
                  RowBox[{
                   RowBox[{"Head", "[", "k", "]"}], "=!=", "X"}], "&&", 
                  "ignNL"}], ",", "Nothing", ",", 
                 RowBox[{"termOf", "[", 
                  RowBox[{"k", ",", "v"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",",
            "assoc"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Total", "@", "terms"}]}]}], "]"}]}], ";"}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.970011172467506*^9, 3.97001117317384*^9}, {
  3.970101081158848*^9, 3.970101088945269*^9}, {3.970101485256301*^9, 
  3.970101540137673*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"fec9eef9-1bcd-448b-a5c3-5281c21f6bdf"]
}, Closed]],

Cell[CellGroupData[{

Cell["Initial data", "Subsection",
 CellChangeTimes->{{3.9700132689643106`*^9, 
  3.970013295473851*^9}},ExpressionUUID->"77778fa2-d75b-4825-991b-\
3fdc03d55e9b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["contact", "3"], "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Three", "-", 
    RowBox[{"point", " ", "amplitude"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["contact", "4"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "7"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "7"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "7"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "8"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "7"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "7"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "7"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "7"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "7"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "8"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "8"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "7"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "7"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "7"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "6"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"X", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["N", "0"], " ", "for", " ", "the", " ", "four"}], "-", 
    RowBox[{"point", " ", "amplitude"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["singleXCuts", "4"], "=", " ", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "->", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"X", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"6", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"6", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"6", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"6", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"6", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"6", ",", "8"}], "]"}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"3", ",", "7"}], "]"}], " ", "->", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"X", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "6"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"X", "[", 
          RowBox[{"6", ",", "8"}], "]"}]}]}]}]}], "|>"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Single", " ", "cuts", " ", 
     SubscriptBox["N", 
      RowBox[{"1", ",", "5"}]], " ", "and", " ", 
     SubscriptBox["N", 
      RowBox[{"3", ",", "7"}]], " ", "of", " ", "the", " ", "four"}], "-", 
    RowBox[{"point", " ", "amplitude"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.970013296634626*^9, 3.970013356755439*^9}, {
   3.970013405390565*^9, 3.970013419158978*^9}, {3.970092363275413*^9, 
   3.97009238285159*^9}, {3.970093867836059*^9, 3.970093878773789*^9}, {
   3.97009489295371*^9, 3.970094897927898*^9}, {3.970094947695314*^9, 
   3.970094966719906*^9}, {3.97009500821646*^9, 3.970095010996072*^9}, {
   3.970096576175294*^9, 3.9700965847121468`*^9}, {3.970098158343451*^9, 
   3.970098194772169*^9}, 3.9700999757548656`*^9, {3.97010021847878*^9, 
   3.970100219107831*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"0ed5a4f1-4d71-41f8-a1dc-50f7b7dc862b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Recursion", "Subsection",
 CellChangeTimes->{{3.9700132812078333`*^9, 
  3.970013282703929*^9}},ExpressionUUID->"6d403578-afdf-4403-b1cd-\
11cb4b5c47b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "an", " ", "Association", " ", "with", " ", "keys", " ", 
    RowBox[{"X", "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"or", " ", "0"}], ")"}], " ", "and", " ", "corresponding", " ", 
    "values", " ", 
    SubscriptBox["N", 
     RowBox[{"i", ",", "j"}]], " ", 
    RowBox[{"(", 
     RowBox[{"or", " ", 
      SubscriptBox["N", "0"]}], ")"}], " ", "for", " ", "the", " ", "YM", " ",
     "amplitude", " ", "at", " ", "multiplicity", " ", "mult"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FirstTwoSet", "[", "mult_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", " ", "=", " ", "mult"}], ",", " ", 
        RowBox[{"finalAssoc", " ", "=", 
         RowBox[{"<|", "|>"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"n", " ", "=", " ", "5"}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Start", " ", "with", " ", "five"}], "-", "point"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"n", " ", "<=", " ", "m"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"SetupX", "[", "n", "]"}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"Set", " ", "up", " ", "n"}], "-", 
            RowBox[{"point", " ", "kinematics"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["singleXCuts1", "n"], "=", 
           RowBox[{"<|", "|>"}]}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"Association", " ", "of", " ", "all", " ", "single"}], "-", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"1", ",", "k"}], "]"}], " ", "cuts", " ", "at", " ", 
             "n"}], "-", "points"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["contact", "n"], "=", "0"}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{"n", "-", 
            RowBox[{"point", " ", "contact", " ", "term"}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "This", " ", "loop", " ", "computes", " ", "all", " ", "single"}],
             "-", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"1", ",", "k"}], "]"}], " ", "numerators"}]}], " ", 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"k", " ", "=", " ", "5"}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{"Start", " ", "at", " ", "cut", " ", "on", " ", 
            RowBox[{"X", "[", 
             RowBox[{"1", ",", "k"}], "]"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{"k", " ", "<=", 
             RowBox[{
              RowBox[{"2", "*", "n"}], " ", "-", " ", "3"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"u", " ", "=", " ", 
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{"1", "+", "k"}], ")"}]}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
              "Multiplicity", " ", "of", " ", "surface", " ", "L", " ", "in", 
               " ", 
               RowBox[{"Eq", ".", " ", 
                RowBox[{"(", "4", ")"}]}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"p", " ", "=", 
              RowBox[{"n", "+", "2", "-", " ", "u"}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
              "Multiplicity", " ", "of", " ", "surface", " ", "R", " ", "in", 
               " ", 
               RowBox[{"Eq", ".", " ", 
                RowBox[{"(", "4", ")"}]}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              SubscriptBox["tempContact", "p"], "=", 
              RowBox[{
               RowBox[{"ShiftXUnless12", "[", 
                RowBox[{"k", "-", "3"}], "]"}], "[", 
               SubscriptBox["contact", "p"], "]"}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
              "Shift", " ", "in", " ", "order", " ", "to", " ", "obtain", " ",
                "kinematics", " ", "of", " ", "surface", " ", "R"}], " ", 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              SubscriptBox["tempSingleX", "p"], "=", " ", 
              RowBox[{
               RowBox[{"ShiftXUnless12", "[", 
                RowBox[{"k", "-", "3"}], "]"}], "[", 
               SubscriptBox["singleXCuts", "p"], "]"}]}], ";", " ", 
             RowBox[{"(*", " ", "Same", " ", "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              SubscriptBox["J", "1"], "=", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"X", "[", 
                    RowBox[{"j", ",", "J"}], "]"}], " ", "-", 
                   RowBox[{"X", "[", 
                    RowBox[{"k", ",", "j"}], "]"}], " ", "-", 
                   RowBox[{"X", "[", 
                    RowBox[{"1", ",", "J"}], "]"}]}], ")"}], "*", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   SubscriptBox["contact", "u"], ",", 
                   RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"1", "+", "k"}], ",", "j"}], "]"}]}], "]"}], " ", 
                 "*", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   SubscriptBox["tempContact", "p"], ",", 
                   RowBox[{"X", "[", 
                    RowBox[{"2", ",", "J"}], "]"}]}], "]"}]}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "2", ",", 
                  RowBox[{"k", "-", "1"}]}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"J", ",", 
                  RowBox[{"k", "+", "1"}], ",", " ", 
                  RowBox[{"2", "*", "n"}]}], "}"}]}], "]"}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{"First", " ", "line", " ", "of", " ", 
               RowBox[{"Eq", ".", " ", 
                RowBox[{"(", "4", ")"}]}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"k", " ", "!=", "5"}], ",", 
               RowBox[{
                RowBox[{
                 SubscriptBox["J", "2"], "=", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    SubscriptBox["tempContact", "p"], ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"2", ",", "J"}], "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"J", ",", " ", 
                    RowBox[{"k", "+", "1"}], ",", 
                    RowBox[{"2", "*", "n"}]}], "}"}]}], "]"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["singleXCuts", "u"], "[", 
                    RowBox[{"X", "[", 
                    RowBox[{"k", ",", "j"}], "]"}], "]"}], ",", 
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"1", "+", "k"}], ",", "j"}], "]"}]}], "]"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"j", ",", "3", ",", 
                    RowBox[{"k", "-", "2"}], ",", "2"}], "}"}]}], "]"}], 
                   ")"}]}]}], ";"}], ",", " ", 
               RowBox[{
                RowBox[{
                 SubscriptBox["J", "2"], "=", "0"}], ";"}]}], "]"}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{"Second", " ", "line", " ", "of", " ", 
               RowBox[{"Eq", ".", " ", 
                RowBox[{"(", "4", ")"}]}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"k", " ", "!=", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "3"}]}], ",", 
               RowBox[{
                RowBox[{
                 SubscriptBox["J", "3"], "=", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    SubscriptBox["contact", "u"], ",", 
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"1", "+", "k"}], ",", "j"}], "]"}]}], "]"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"j", ",", "2", ",", 
                    RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["tempSingleX", "p"], "[", 
                    RowBox[{"X", "[", 
                    RowBox[{"1", ",", "J"}], "]"}], "]"}], ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"2", ",", "J"}], "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"J", ",", 
                    RowBox[{"k", "+", "2"}], ",", 
                    RowBox[{
                    RowBox[{"2", "*", "n"}], "-", "3"}], ",", "2"}], "}"}]}], 
                    "]"}], ")"}]}]}], ";"}], ",", " ", 
               RowBox[{
                RowBox[{
                 SubscriptBox["J", "3"], "=", "0"}], ";"}]}], "]"}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{"Third", " ", "line", " ", "of", " ", 
               RowBox[{"Eq", ".", " ", 
                RowBox[{"(", "4", ")"}]}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              SubscriptBox["cut", "p"], "=", " ", 
              RowBox[{"<|", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"1", ",", "k"}], "]"}], "->", " ", 
                RowBox[{
                 SubscriptBox["J", "1"], "-", 
                 SubscriptBox["J", "2"], "-", 
                 SubscriptBox["J", "3"]}]}], "|>"}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
              "Combine", " ", "them", " ", "together", " ", "as", " ", "in", " ", 
               RowBox[{"Eq", ".", " ", 
                RowBox[{"(", "4", ")"}]}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              SubscriptBox["singleXCuts1", "n"], "=", 
              RowBox[{"Join", "[", 
               RowBox[{
                SubscriptBox["cut", "p"], ",", 
                SubscriptBox["singleXCuts1", "n"]}], "]"}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{"Add", " ", "to", " ", "total"}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"k", " ", "=", " ", 
              RowBox[{"k", "+", " ", "2"}]}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "This", " ", "loop", " ", "calculates", " ", "all", " ", "other", 
             " ", "single"}], "-", 
            RowBox[{
            "X", " ", "cuts", " ", "by", " ", "cyclic", " ", "symmetry"}]}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["singleXCuts", "n"], "=", 
           SubscriptBox["singleXCuts1", "n"]}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "Will", " ", "be", " ", "a", " ", "collection", " ", "of", " ", 
             "all", " ", "single"}], "-", 
            RowBox[{"X", " ", "cuts"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          
          RowBox[{"k", " ", "=", " ", "3"}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"Start", " ", "with", " ", "single"}], "-", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"3", ",", "j"}], "]"}], " ", "cuts"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{"k", " ", "<", " ", 
             RowBox[{"2", "*", "n"}]}], " ", ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"w", " ", "=", " ", 
              RowBox[{"k", " ", "-", " ", "1"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"tempAssoc", " ", "=", " ", 
              RowBox[{
               RowBox[{"ShiftX", "[", "w", "]"}], "[", 
               SubscriptBox["singleXCuts1", "n"], "]"}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "Shift", " ", "kinematics", " ", "by", " ", "w", " ", "to", " ",
                 "obtain", " ", "all", " ", "single"}], "-", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"k", ",", "j"}], "]"}], " ", "cuts"}]}], " ", "*)"}],
              "\[IndentingNewLine]", 
             RowBox[{
              SubscriptBox["singleXCuts", "n"], "=", 
              RowBox[{"Join", "[", 
               RowBox[{"tempAssoc", ",", " ", 
                SubscriptBox["singleXCuts", "n"]}], "]"}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{"Add", " ", "all", " ", "single"}], "-", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"k", ",", "j"}], "]"}], " ", "cuts", " ", "to", " ", 
                "the", " ", "total"}]}], " ", "*)"}], "\[IndentingNewLine]", 
             RowBox[{"k", " ", "=", " ", 
              RowBox[{"k", " ", "+", "2"}]}], ";"}]}], "\[IndentingNewLine]", 
           " ", "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{"Contact", " ", "term", " ", "computation"}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["T", "1"], "=", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["singleXCuts", "n"], "[", 
                RowBox[{"X", "[", 
                 RowBox[{"1", ",", "j"}], "]"}], "]"}], ",", 
               RowBox[{"X", "[", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], ",", "j"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "5", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "3"}], ",", "2"}], "}"}]}], 
            "]"}]}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{"First", " ", "line", " ", "of", " ", 
            RowBox[{"Eq", ".", " ", 
             RowBox[{"(", "9", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
          
          RowBox[{
           SubscriptBox["T", 
            RowBox[{
             RowBox[{"2", "*", "n"}], "-", "1"}]], "=", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["singleXCuts", "n"], "[", 
                RowBox[{"X", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "*", "n"}], "-", "1"}], ",", "j"}], "]"}], 
                "]"}], ",", 
               RowBox[{"X", "[", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], ",", "j"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "3", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "5"}], ",", "2"}], "}"}]}], 
            "]"}]}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{"Second", " ", "line", " ", "of", " ", 
            RowBox[{"Eq", ".", " ", 
             RowBox[{"(", "9", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
          
          RowBox[{"DT", " ", "=", " ", 
           RowBox[{
            SubscriptBox["T", "1"], "-", 
            SubscriptBox["T", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "1"}]]}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "Compute", " ", "all", " ", "a", " ", "matrix", " ", "elements", " ",
             "using", " ", 
            RowBox[{"Eq", ".", " ", 
             RowBox[{"(", "16", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["a", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "3"}], ",", "2"}]], "=", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["singleXCuts", "n"], "[", 
                  RowBox[{"X", "[", 
                   RowBox[{"1", ",", "5"}], "]"}], "]"}], ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{
                    RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}]}], "]"}], ",", 
               RowBox[{"X", "[", 
                RowBox[{"2", ",", "5"}], "]"}]}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "3"}], ",", 
               RowBox[{"2", "*", "n"}]}], "]"}]}], "]"}]}], ";", " ", 
          "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["a", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "2"}], ",", "2"}]], "=", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["singleXCuts", "n"], "[", 
                  RowBox[{"X", "[", 
                   RowBox[{"1", ",", "5"}], "]"}], "]"}], ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{
                    RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}]}], "]"}], ",", 
               RowBox[{"X", "[", 
                RowBox[{"2", ",", "5"}], "]"}]}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "2"}], ",", 
               RowBox[{"2", "*", "n"}]}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["a", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "3"}], ",", "3"}]], "=", 
           RowBox[{"-", 
            SubscriptBox["a", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "n"}], "-", "3"}], ",", "2"}]]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["a", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "2"}], ",", "3"}]], "=", 
           RowBox[{"-", 
            SubscriptBox["a", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "n"}], "-", "2"}], ",", "2"}]]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["a", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "3"}]}]], "=", 
           RowBox[{"-", 
            SubscriptBox["a", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "n"}], "-", "3"}], ",", "2"}]]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["a", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "2"}]}]], "=", 
           RowBox[{"-", 
            SubscriptBox["a", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "n"}], "-", "2"}], ",", "2"}]]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["a", 
            RowBox[{"3", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "3"}]}]], "=", 
           RowBox[{"-", 
            SubscriptBox["a", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "n"}], "-", "3"}], ",", "3"}]]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["a", 
            RowBox[{"3", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "2"}]}]], "=", 
           RowBox[{"-", 
            SubscriptBox["a", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "n"}], "-", "2"}], ",", "3"}]]}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{"Form", " ", "all", " ", "term", " ", "in", " ", 
            RowBox[{"Eq", ".", " ", 
             RowBox[{"(", "15", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["F", "2"], "=", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"DT", ",", 
              RowBox[{"X", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}]}], "]"}], " ", "+",
             " ", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "2"}]}]], 
             RowBox[{"(", 
              RowBox[{"-", 
               RowBox[{"X", "[", 
                RowBox[{"1", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}], ")"}]}], 
            " ", "+", " ", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "3"}]}]], 
             RowBox[{"(", 
              RowBox[{"-", 
               RowBox[{"X", "[", 
                RowBox[{"1", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "3"}]}], "]"}]}], ")"}]}]}]}],
           ";", "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["F", "3"], "=", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"DT", ",", 
              RowBox[{"X", "[", 
               RowBox[{"3", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}]}], "]"}], " ", "+",
             " ", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{"3", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "2"}]}]], 
             RowBox[{"(", 
              RowBox[{"-", 
               RowBox[{"X", "[", 
                RowBox[{"1", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}], ")"}]}], 
            " ", "+", " ", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{"3", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "3"}]}]], 
             RowBox[{"(", 
              RowBox[{"-", 
               RowBox[{"X", "[", 
                RowBox[{"1", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "3"}]}], "]"}]}], ")"}]}]}]}],
           ";", "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["F", 
            RowBox[{
             RowBox[{"2", "*", "n"}], "-", "3"}]], "=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"D", "[", 
              RowBox[{"DT", ",", 
               RowBox[{"X", "[", 
                RowBox[{"1", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "3"}]}], "]"}]}], "]"}]}], 
            " ", "+", " ", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "3"}], ",", "2"}]], 
             RowBox[{"(", 
              RowBox[{"X", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}], ")"}]}], " ", "+",
             " ", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "3"}], ",", "3"}]], 
             RowBox[{"(", 
              RowBox[{"X", "[", 
               RowBox[{"3", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}], ")"}]}]}]}], ";",
           "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["F", 
            RowBox[{
             RowBox[{"2", "*", "n"}], "-", "2"}]], "=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"D", "[", 
              RowBox[{"DT", ",", 
               RowBox[{"X", "[", 
                RowBox[{"1", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}], "]"}]}], 
            " ", "+", " ", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "2"}], ",", "2"}]], 
             RowBox[{"(", 
              RowBox[{"X", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}], ")"}]}], " ", "+",
             " ", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "2"}], ",", "3"}]], 
             RowBox[{"(", 
              RowBox[{"X", "[", 
               RowBox[{"3", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}], ")"}]}]}]}], ";",
           "\[IndentingNewLine]", 
          RowBox[{"i", " ", "=", " ", "4"}], ";", "\[IndentingNewLine]", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{"i", " ", "<=", " ", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "4"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              SubscriptBox["F", "i"], "=", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"DT", ",", " ", 
                 RowBox[{"X", "[", 
                  RowBox[{"i", ",", 
                   RowBox[{
                    RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}]}], "]"}], 
               " ", "/.", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"X", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"2", "*", "n"}], "-", "3"}]}], "]"}], "->", " ", 
                  "0"}], ",", " ", 
                 RowBox[{
                  RowBox[{"X", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}], "->", " ", 
                  "0"}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"i", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{"Find", " ", 
            SubscriptBox["N", "0"], " ", "with", " ", 
            RowBox[{"Eq", ".", " ", 
             RowBox[{"(", "8", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
          
          RowBox[{
           SubscriptBox["contact", "n"], "=", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"X", "[", 
                  RowBox[{"j", ",", 
                   RowBox[{"2", "*", "n"}]}], "]"}], " ", "-", " ", 
                 RowBox[{"X", "[", 
                  RowBox[{"j", ",", 
                   RowBox[{
                    RowBox[{"2", "*", "n"}], "-", "1"}]}], "]"}]}], ")"}], "*", 
               SubscriptBox["F", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "2", ",", 
                RowBox[{
                 RowBox[{"2", "*", "n"}], "-", "2"}]}], "}"}]}], "]"}], "-", 
            " ", 
            SubscriptBox["T", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "1"}]]}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "If", " ", "this", " ", "is", " ", "the", " ", "terminal", " ", 
            "step"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"n", "==", "m"}], ",", " ", 
            RowBox[{
             RowBox[{"finalAssoc", " ", "=", " ", 
              RowBox[{"Join", "[", 
               RowBox[{
                SubscriptBox["singleXCuts", "n"], ",", 
                RowBox[{"<|", 
                 RowBox[{"0", " ", "->", " ", 
                  SubscriptBox["contact", "n"]}], "|>"}]}], "]"}]}], ";"}]}], 
           "]"}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{"Add", " ", "contact", " ", "term", " ", "to", " ", 
            SubscriptBox["singleXCuts", "n"], " ", "Association"}], " ", 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"n", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "finalAssoc"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Returns", " ", "the", " ", "first", " ", "two", " ", "orders", " ", "of",
      " ", "the", " ", "YM", " ", "amplitude", " ", "Laurent", " ", "series", 
     " ", "expansion", " ", "at", " ", "multiplicity", " ", "mult"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FirstTwo", "[", "mult_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", " ", "=", " ", "mult"}], ",", " ", 
        RowBox[{"final", " ", "=", " ", "0"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"finalAssoc", " ", "=", " ", 
        RowBox[{"FirstTwoSet", "[", "m", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"final", " ", "=", " ", 
        RowBox[{"SumByKeyProduct", "[", "finalAssoc", "]"}]}], ";", 
       "\[IndentingNewLine]", "final"}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0EsowwEAx/F5TWZZW8wmB6uFw79dJUVa0sKG5rExeWweNYlSHmFDNrFi
/jtYkseyPKIcaGLJWzkwbEnhIJuiSLssk//vf/j1OfxuX1FjR7kuksFgiKhB
21dFhIr8zBc4uCy4NBjkQlFRDA/+XfqT4EoqwYc9DaWZkGDvZ0OrXiOFelNC
AUx2LcugdKpMC+WhjDaouXaOwJ1cJgnZm/oF+vdGu+BufIcbFvorA/C7OusD
vq9VBWGNQ/ILJdNepppyatjPgYTvOhGultwIYXixRQOdB9p6eOXc6oJ7xfd9
0H7EMUJDU90IdAsiJ6D5rp12m+OagQHyhPZB0XkM9TMWWkL57INzA+QjfFuP
CkPPxS2jhtI7Wc6CYqeKNlZoEMDR02PadIshDXoUeyJofe1Xw8buQ9pmn7kH
uvsVvdAfPh+DrYTNBPlJL8O16CALemHhxopAQzk/fpgCWfLQEHya5Bnh7A/H
AnU7RjsUn5x9QAmZG1dHqaz/zOmidNTy8uA/jykMzw==
  "],ExpressionUUID->"b82924e1-7529-40d8-a2e6-75b826c29755"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.9700958675269623`*^9, 
  3.970095869353451*^9}},ExpressionUUID->"f2042cbf-c8b5-48e7-9978-\
ae907ade2d87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Return", " ", "an", " ", "Association", " ", "consisting", " ", "of", " ",
      "all", " ", "single"}], "-", 
    RowBox[{"X", " ", "numerators", " ", "of", " ", "the", " ", "five"}], "-", 
    RowBox[{"point", " ", "amplitude"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FirstTwo", "[", "5", "]"}]}]], "Input",
 CellChangeTimes->{{3.970098927500909*^9, 3.97009892785249*^9}, {
  3.97009910342704*^9, 3.970099128164987*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"fa68a580-579c-4edf-89c4-ed336c3876fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Return", " ", 
     SubscriptBox["N", 
      RowBox[{"1", ",", "9"}]], " ", "of", " ", "the", " ", "seven"}], "-", 
    RowBox[{"point", " ", "amplitude"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FirstTwoSet", "[", "7", "]"}], "[", 
   RowBox[{"X", "[", 
    RowBox[{"1", ",", "9"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.970099131285862*^9, 3.970099155711278*^9}, {
  3.970101551509162*^9, 3.970101551737509*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"11c4ee9a-44b7-46fd-9c01-b342fa78ac1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Return", " ", 
     SubscriptBox["N", 
      RowBox[{"13", ",", "23"}]], " ", "of", " ", "the", " ", "12"}], "-", 
    RowBox[{"point", " ", 
     RowBox[{"amplitude", ".", " ", "This"}], " ", "might", " ", "take", " ", 
     "a", " ", 
     RowBox[{"minute", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FirstTwoSet", "[", "12", "]"}], "[", 
   RowBox[{"X", "[", 
    RowBox[{"13", ",", "23"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.970099158706297*^9, 3.970099160549271*^9}, {
  3.970099196806837*^9, 3.970099223525305*^9}, {3.970099294280403*^9, 
  3.970099318161512*^9}, {3.9700994255046787`*^9, 3.970099425607251*^9}, {
  3.970099466869144*^9, 3.970099476113448*^9}, {3.970099523032316*^9, 
  3.9700995468914833`*^9}, {3.970099603019985*^9, 3.9700996096493883`*^9}, {
  3.9701015532894583`*^9, 
  3.970101555127697*^9}},ExpressionUUID->"44d63c90-e0ce-4e22-9a78-\
1fe8d6e5b685"]
}, Closed]]
},
WindowSize->{1920, 950},
WindowMargins->{{18, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3f8bac82-64c3-4df6-8ae2-a7bf1edee7d1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 2229, 41, 254, "Input",ExpressionUUID->"102b0825-557e-4b3a-bfa5-998c9d8559b6"],
Cell[CellGroupData[{
Cell[2808, 65, 157, 3, 66, "Section",ExpressionUUID->"c07d9f2f-821b-4062-8a65-60e4f8b28391"],
Cell[2968, 70, 1922, 35, 143, "Text",ExpressionUUID->"a4dac558-a643-4653-bd1c-4ea3a26a12a7"]
}, Closed]],
Cell[CellGroupData[{
Cell[4927, 110, 246, 4, 52, "Section",ExpressionUUID->"5f83c9d3-5a00-44a1-ac31-944ccfd28998"],
Cell[CellGroupData[{
Cell[5198, 118, 179, 3, 53, "Subsection",ExpressionUUID->"6a72c591-6350-43fa-8f10-dfb25cf291f2"],
Cell[5380, 123, 16213, 417, 805, "Input",ExpressionUUID->"fec9eef9-1bcd-448b-a5c3-5281c21f6bdf"]
}, Closed]],
Cell[CellGroupData[{
Cell[21630, 545, 162, 3, 37, "Subsection",ExpressionUUID->"77778fa2-d75b-4825-991b-3fdc03d55e9b"],
Cell[21795, 550, 21811, 640, 295, "Input",ExpressionUUID->"0ed5a4f1-4d71-41f8-a1dc-50f7b7dc862b"]
}, Closed]],
Cell[CellGroupData[{
Cell[43643, 1195, 159, 3, 37, "Subsection",ExpressionUUID->"6d403578-afdf-4403-b1cd-11cb4b5c47b0"],
Cell[43805, 1200, 31620, 787, 1603, "Input",ExpressionUUID->"b82924e1-7529-40d8-a2e6-75b826c29755"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[75474, 1993, 155, 3, 52, "Section",ExpressionUUID->"f2042cbf-c8b5-48e7-9978-ae907ade2d87"],
Cell[75632, 1998, 589, 12, 49, "Input",ExpressionUUID->"fa68a580-579c-4edf-89c4-ed336c3876fe"],
Cell[76224, 2012, 597, 14, 50, "Input",ExpressionUUID->"11c4ee9a-44b7-46fd-9c01-b342fa78ac1b"],
Cell[76824, 2028, 989, 22, 50, "Input",ExpressionUUID->"44d63c90-e0ce-4e22-9a78-1fe8d6e5b685"]
}, Closed]]
}
]
*)



==> anc/LaurentRecursion.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    298935,       7545]
NotebookOptionsPosition[    297108,       7506]
NotebookOutlinePosition[    297501,       7522]
CellTagsIndexPosition[    297458,       7519]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Copyright", " ", 
      RowBox[{"(", "C", ")"}], " ", "Jeffrey", " ", 
      RowBox[{"V", ".", " ", "Backus"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"The", " ", "program", " ", "is", " ", "free", " ", "software"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"You", " ", "can", " ", "redistribute", " ", "it", " ", 
      RowBox[{"and", "/", "or"}], " ", "modify", " ", "it", " ", "under", " ",
       "the", " ", "terms", " ", "of", " ", "the", " ", "GNU", " ", "General",
       " ", "Public", " ", "License", " ", "version", " ", "2", " ", "as", 
      " ", "\[IndentingNewLine]", "published", " ", "by", " ", "the", " ", 
      "Free", " ", "Software", " ", 
      RowBox[{"Foundation", ".", "The"}], " ", "program", " ", "is", " ", 
      "distributed", " ", "in", " ", "the", " ", "hope", " ", "that", " ", 
      "it", " ", "will", " ", "be", " ", "useful"}]}], ",", 
    RowBox[{
     RowBox[{"but", " ", "WITHOUT", " ", "ANY", " ", "WARRANTY"}], ";", 
     RowBox[{
     "Without", " ", "even", " ", "the", " ", "implied", " ", "warranty", " ",
       "of", " ", "MERCHANTABILITY", " ", "or", " ", "FITNESS", " ", "FOR", " ",
       "A", " ", "PARTICULAR", " ", 
      RowBox[{"PURPOSE", ".", "See"}], " ", "the", " ", "GNU", " ", "General",
       " ", "\[IndentingNewLine]", "Public", " ", "License", " ", "for", " ", 
      "more", " ", "details"}], ";"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "This", " ", "Notebook", " ", "contains", " ", "an", " ", 
     "implementation", " ", "of", " ", "the", " ", "recursion", " ", 
     "described", " ", "in", " ", "the", 
     " ", "\"\<Laurent Series Recursion\>\"", " ", "section", " ", "of", " ", 
     "the", " ", "accompanying", " ", "paper"}], ";"}], "\[IndentingNewLine]",
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.970101695048799*^9, 
  3.9701017349632483`*^9}},ExpressionUUID->"0b1d9c00-a072-4e21-b226-\
89a0c28a20d8"],

Cell[CellGroupData[{

Cell["Introduction ", "Section",
 CellChangeTimes->{{3.9699730581062527`*^9, 3.969973083266378*^9}, {
  3.969973125563032*^9, 3.969973154755797*^9}, {3.9699765769847097`*^9, 
  3.969976578265399*^9}},ExpressionUUID->"29204bd3-dea4-450c-88dd-\
e245bd5d0402"],

Cell["\<\
In this Mathematica notebook, we provide an implementation of the Laurent \
series recursion outlined in the accompanying paper. Here, we give an outline \
of how the implementation works.

The data is formatted in nested Associations, which are sets of key -> value \
pairs. The keys are either of the form {X[i,j], X[i +- 1, j -+1]} or 0 (for \
i,j odd), while the values are either polynomials formed from X\
\[CloseCurlyQuote]s or deeper Associations. The value of a key {X[i,j], X[i \
+- 1, j -+1]} is, generally, an Association consisting of all terms in the \
amplitude with a pole in X[i,j] and which live (i.e., have poles) in the \
sub-polygon containing X[i +- 1, j -+1]. We format the data in this fashion \
so that we can process multiple numerators simultaneously using Eqs. (15) and \
(16). An example of this is shown in our initial data, which is an \
Association of this form for the cut on X[1,5] = 0 of the five-point amplitude.

Each step in the recursion begins with the nested Association for the cut on \
X[1,5] = 0 of the n-point amplitude. It then forms all cuts X[i, i + 4] by \
permutation. Next, it takes this data and, using the Laurent Series Recursion \
Eqs. (15) and (16), computes the cut on X[1,7]; it then again permutes to get \
all X[i,i+6]. This process continues down to the contact term. Once this is \
done, if this is the terminal step, it collects all these terms into an \
(non-nested) Association, whose keys are lists of poles and whose \
corresponding values are the numerators of those poles. If this is not the \
terminal step, it uses factorization to compute the cut on X[1,5] = 0 for the \
(n+1)-point amplitude, and the process continues up to the desired \
multiplicity.

These capabilities are implemented in YMAmpSet[mult] and YMAmp[mult]. \
YMAmpSet[mult] returns the YM Association at multiplicity mult formed at the \
terminal step just described above. This is useful if one wants to grab any \
particular term in the amplitude Laurent series expansion quickly. \
YMAmp[mult] processes this Association and produces the actual YM amplitude \
at multiplicity mult.\
\>", "Text",
 CellChangeTimes->{{3.969976675413576*^9, 3.96997672093351*^9}, {
  3.969977169737362*^9, 3.96997740716323*^9}, {3.969977670865631*^9, 
  3.969977673715889*^9}, {3.9701343036379843`*^9, 3.9701350378785553`*^9}, {
  3.970135076337409*^9, 3.970135133546144*^9}, {3.9701352004500647`*^9, 
  3.9701352290208693`*^9}, {3.970142279309774*^9, 
  3.970142283854046*^9}},ExpressionUUID->"ffcfa614-556c-4597-a425-\
758468747fe5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Laurent Series Recursion (can just Shift+Enter) ", "Section",
 CellFrame->{{0, 0}, {0, 1}},
 CellChangeTimes->{{3.969973166212352*^9, 3.969973172649547*^9}, {
   3.96997320315125*^9, 3.969973204564073*^9}, 3.9699732516383543`*^9, {
   3.96997331545795*^9, 3.969973316311002*^9}, {3.970101828487052*^9, 
   3.9701018385256233`*^9}},ExpressionUUID->"8e49c0aa-e8c8-4de1-96ec-\
683889c87112"],

Cell[CellGroupData[{

Cell["Helper functions (can ignore)", "Subsection",
 CellChangeTimes->{{3.969973318570252*^9, 3.969973341998416*^9}, {
   3.9699763353729887`*^9, 3.969976347737706*^9}, 
   3.9699775507552423`*^9},ExpressionUUID->"a203c6db-2ba7-4bd2-b75d-\
be8db6c7f366"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Set", " ", "up", " ", "scalar", " ", "variables", " ", 
    RowBox[{"X", "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", "for", " ", "a", " ", "given", " ", 
    
    RowBox[{"n", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"X", ",", "SetupX"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SetupX", "[", 
      RowBox[{"n_Integer", "?", "Positive"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m", "=", "n"}], "}"}], ",", 
       RowBox[{
        RowBox[{"ClearAll", "[", "X", "]"}], ";", 
        RowBox[{"SetAttributes", "[", 
         RowBox[{"X", ",", "Orderless"}], "]"}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "/;", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"a", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}], ",", 
              RowBox[{"j", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"b", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}]}], "}"}], ",", 
            RowBox[{
             RowBox[{"i", "=!=", "a"}], "||", 
             RowBox[{"j", "=!=", "b"}]}]}], "]"}]}], ":=", 
         RowBox[{"X", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"a", "-", "1"}], ",", 
              RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"b", "-", "1"}], ",", 
              RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}], "]"}]}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "/;", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"a", "-", "b"}], ",", 
              RowBox[{"2", " ", "m"}]}], "]"}], "\[Equal]", "1"}], "||", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"b", "-", "a"}], ",", 
              RowBox[{"2", " ", "m"}]}], "]"}], "\[Equal]", "1"}]}]}], ":=", 
         "0"}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "/;", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"a", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}], ",", 
              RowBox[{"j", "=", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"b", "-", "1"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "+", "1"}]}]}], "}"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"j", "-", "i"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "\[Equal]", "2"}], "&&", 
               RowBox[{"OddQ", "[", "i", "]"}]}], ")"}], "||", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"i", "-", "j"}], ",", 
                  RowBox[{"2", " ", "m"}]}], "]"}], "\[Equal]", "2"}], "&&", 
               RowBox[{"OddQ", "[", "j", "]"}]}], ")"}]}]}], "]"}]}], ":=", 
         "0"}], ";"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Differentiate", " ", "a_Association"}], ",", " ", 
     RowBox[{"a", " ", "nested", " ", "Association"}], ",", " ", 
     RowBox[{"by", " ", "vars"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "diffAssoc", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"diffAssoc", "[", 
      RowBox[{"a_Association", ",", "vars_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"diffAssoc", "[", 
         RowBox[{"#1", ",", "vars"}], "]"}], "&"}], ")"}], "/@", "a"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"diffAssoc", "[", 
      RowBox[{"expr_", ",", "vars_"}], "]"}], ":=", 
     RowBox[{
      SubscriptBox["\[PartialD]", "vars"], "expr"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Shift", " ", "the", " ", "indices", " ", "of", " ", "all", " ", 
     RowBox[{"X", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "in", " ", "a", " ", "nested", " ",
      "Associations", " ", 
     RowBox[{"(", 
      RowBox[{"keys", " ", "and", " ", "values"}], ")"}], " ", "by", " ", "a",
      " ", "value", " ", "\[Delta]"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"xShiftRule", ",", "ShiftX"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xShiftRule", "[", 
      RowBox[{"\[Delta]", ":", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"_Integer", ",", "_Integer"}], "}"}], "|", "_Integer"}]}], 
      "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"da", ",", "db"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"da", ",", "db"}], "}"}], "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IntegerQ", "[", "\[Delta]", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]", ",", "\[Delta]"}], "}"}], ",", "\[Delta]"}], 
          "]"}]}], ";", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"X", "[", 
          RowBox[{
           RowBox[{"a", "+", "da"}], ",", 
           RowBox[{"b", "+", "db"}]}], "]"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ShiftX", "[", "\[Delta]_", "]"}], "[", "a_Association", "]"}], 
     ":=", 
     RowBox[{"Association", "[", 
      RowBox[{"KeyValueMap", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ShiftX", "[", "\[Delta]", "]"}], "[", "#1", "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ShiftX", "[", "\[Delta]", "]"}], "[", "#2", "]"}]}], 
         "&"}], ",", "a"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ShiftX", "[", "\[Delta]_", "]"}], "[", "expr_", "]"}], ":=", 
     RowBox[{"expr", "/.", "\[VeryThinSpace]", 
      RowBox[{"xShiftRule", "[", "\[Delta]", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Shift", " ", "the", " ", "indices", " ", "of", " ", "all", " ", 
     RowBox[{"X", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "in", " ", "a", " ", "nested", " ",
      "Association", " ", 
     RowBox[{"(", 
      RowBox[{"keys", " ", "and", " ", "values"}], ")"}], " ", "by", " ", "a",
      " ", "value", " ", "\[Delta]", " ", "UNLESS", " ", "the", " ", 
     "indices", " ", "are", " ", "1", " ", "or", " ", "2"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "ShiftXUnless12", ",", "xShiftRuleUnless12", ",", "xShiftRuleAll"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xShiftRuleUnless12", "[", 
      RowBox[{"\[Delta]_Integer", ":", "2"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"a", "+", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "\[Equal]", "1"}], "||", 
            RowBox[{"a", "\[Equal]", "2"}]}], ",", "0", ",", "\[Delta]"}], 
          "]"}]}], ",", 
        RowBox[{"b", "+", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"b", "\[Equal]", "1"}], "||", 
            RowBox[{"b", "\[Equal]", "2"}]}], ",", "0", ",", "\[Delta]"}], 
          "]"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xShiftRuleAll", "[", 
      RowBox[{"\[Delta]_Integer", ":", "2"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"a", "+", "\[Delta]"}], ",", 
        RowBox[{"b", "+", "\[Delta]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ShiftXUnless12", "[", 
       RowBox[{"\[Delta]_Integer", ":", "2"}], "]"}], "[", "a_Association", 
      "]"}], ":=", 
     RowBox[{"Association", "[", 
      RowBox[{"KeyValueMap", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ShiftXUnless12", "[", "\[Delta]", "]"}], "[", "#1", "]"}],
           "\[Rule]", 
          RowBox[{
           RowBox[{"ShiftXUnless12", "[", "\[Delta]", "]"}], "[", "#2", 
           "]"}]}], "&"}], ",", "a"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ShiftXUnless12", "[", 
       RowBox[{"\[Delta]_Integer", ":", "2"}], "]"}], "[", 
      RowBox[{"key", ":", 
       RowBox[{"{", 
        RowBox[{"_X", ",", "_X"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x1", "=", 
          RowBox[{
          "key", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         RowBox[{"x2", "=", 
          RowBox[{
          "key", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",",
          "firstHas3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"firstHas3", "=", 
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"x1", ",", "3"}], "]"}]}]}], ";", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "/.", "\[VeryThinSpace]", 
           RowBox[{"xShiftRuleUnless12", "[", "\[Delta]", "]"}]}], ",", 
          RowBox[{"x2", "/.", "\[VeryThinSpace]", 
           RowBox[{"If", "[", 
            RowBox[{"firstHas3", ",", 
             RowBox[{"xShiftRuleAll", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"xShiftRuleUnless12", "[", "\[Delta]", "]"}]}], 
            "]"}]}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ShiftXUnless12", "[", 
       RowBox[{"\[Delta]_Integer", ":", "2"}], "]"}], "[", "expr_", "]"}], ":=", 
     RowBox[{"expr", "/.", "\[VeryThinSpace]", 
      RowBox[{"xShiftRuleUnless12", "[", "\[Delta]", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Flatten", " ", "a", " ", "nested", " ", 
     RowBox[{"Association", ":", " ", 
      RowBox[{
      "create", " ", "a", " ", "new", " ", "Association", " ", "whose", " ", 
       "keys", " ", "are", " ", "lists", " ", "of", " ", "poles", " ", "and", 
       " ", "whose", " ", "values", " ", "are", " ", "the", " ", "associated",
        " ", "numerators", " ", "in", " ", "the", " ", "amplitude"}]}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", "CollectFirstXToZero", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "CollectFirstXToZero", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"\"\<Canonicalize\>\"", "\[Rule]", "True"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CollectFirstXToZero", "[", 
      RowBox[{"assoc_Association", ",", 
       RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"unordered", ",", "unwrap", ",", "go"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"unordered", "[", "list_List", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"L", "=", 
             RowBox[{"DeleteDuplicates", "[", "list", "]"}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"TrueQ", "[", 
              RowBox[{"OptionValue", "[", "\"\<Canonicalize\>\"", "]"}], 
              "]"}], ",", 
             RowBox[{"SortBy", "[", 
              RowBox[{"L", ",", 
               RowBox[{
                RowBox[{"ToString", "[", 
                 RowBox[{"#1", ",", "InputForm"}], "]"}], "&"}]}], "]"}], ",",
              "L"}], "]"}]}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"unwrap", "[", "val_", "]"}], ":=", 
         RowBox[{"FixedPoint", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{"v", ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"AssociationQ", "[", "v", "]"}], "&&", 
                RowBox[{"KeyMemberQ", "[", 
                 RowBox[{"v", ",", "0"}], "]"}], "&&", 
                RowBox[{
                 RowBox[{"KeyDrop", "[", 
                  RowBox[{"v", ",", 
                   RowBox[{"{", "0", "}"}]}], "]"}], "===", 
                 RowBox[{"Association", "[", "]"}]}]}], ",", 
               RowBox[{"v", "[", "0", "]"}], ",", "v"}], "]"}]}], "]"}], ",", 
           "val"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"go", "[", 
           RowBox[{"a_", ",", "acc_List"}], "]"}], "/;", 
          RowBox[{"!", 
           RowBox[{"AssociationQ", "[", "a", "]"}]}]}], ":=", 
         RowBox[{"{", "}"}]}], ";", 
        RowBox[{
         RowBox[{"go", "[", 
          RowBox[{"a_Association", ",", "acc_List"}], "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"here", "=", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"kids", "=", 
              RowBox[{"{", "}"}]}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"KeyMemberQ", "[", 
               RowBox[{"a", ",", "0"}], "]"}], ",", 
              RowBox[{
               RowBox[{"here", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"here", ",", 
                  RowBox[{
                   RowBox[{"unordered", "[", "acc", "]"}], "\[Rule]", 
                   RowBox[{"unwrap", "[", 
                    RowBox[{"a", "[", "0", "]"}], "]"}]}]}], "]"}]}], ";"}]}],
              "]"}], ";", 
            RowBox[{"kids", "=", 
             RowBox[{"Join", "@@", 
              RowBox[{"KeyValueMap", "[", 
               RowBox[{
                RowBox[{"Function", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"k", ",", "v"}], "}"}], ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"k", ",", 
                    RowBox[{"{", 
                    RowBox[{"_", ",", "_"}], "}"}]}], "]"}], ",", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x1", "=", 
                    RowBox[{"First", "[", "k", "]"}]}], ",", "acc2"}], "}"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"acc2", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Head", "[", "x1", "]"}], "===", "X"}], ",", 
                    RowBox[{"Append", "[", 
                    RowBox[{"acc", ",", "x1"}], "]"}], ",", "acc"}], "]"}]}], 
                    ";", 
                    RowBox[{"Which", "[", 
                    RowBox[{
                    RowBox[{"v", "===", "0"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"unordered", "[", "acc2", "]"}], "\[Rule]", "0"}],
                     "}"}], ",", 
                    RowBox[{"AssociationQ", "[", "v", "]"}], ",", 
                    RowBox[{"go", "[", 
                    RowBox[{"v", ",", "acc2"}], "]"}], ",", "True", ",", 
                    RowBox[{"{", "}"}]}], "]"}]}]}], "]"}], ",", 
                    RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", "a"}], 
               "]"}]}]}], ";", 
            RowBox[{"Join", "[", 
             RowBox[{"here", ",", "kids"}], "]"}]}]}], "]"}]}], ";", 
        RowBox[{"Association", "[", 
         RowBox[{"go", "[", 
          RowBox[{"assoc", ",", 
           RowBox[{"{", "}"}]}], "]"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Turn", " ", "the", " ", "Association", " ", "described", " ", "above", " ",
      "into", " ", "the", " ", "amplitude"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", "SumByKeyProduct", "]"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "SumByKeyProduct", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<DropZeroDenominators\>\"", "->", "True"}], ",", 
       RowBox[{"\"\<Canonicalize\>\"", "->", "True"}], ",", " ", 
       RowBox[{"\"\<IgnoreNonListKeys\>\"", "->", "True"}]}], " ", "}"}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SumByKeyProduct", "[", 
      RowBox[{"assoc_Association", ",", 
       RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"drop0", "=", 
          RowBox[{"TrueQ", "@", 
           RowBox[{
           "OptionValue", "[", "\"\<DropZeroDenominators\>\"", "]"}]}]}], ",", 
         RowBox[{"canon", "=", 
          RowBox[{"TrueQ", "@", 
           RowBox[{"OptionValue", "[", "\"\<Canonicalize\>\"", "]"}]}]}], ",", 
         RowBox[{"ignNL", "=", 
          RowBox[{"TrueQ", "@", 
           RowBox[{"OptionValue", "[", "\"\<IgnoreNonListKeys\>\"", "]"}]}]}],
          ",", "prepKey", ",", "termOf", ",", "terms"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"prepKey", "[", "key_", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "xs", "}"}], ",", 
           RowBox[{
            RowBox[{"xs", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"ListQ", "[", "key", "]"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{"key", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Head", "[", "#", "]"}], "===", "X"}], "&"}]}], 
                "]"}], ",", 
               RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"xs", "=", 
             RowBox[{"DeleteDuplicates", "[", "xs", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{"canon", ",", 
              RowBox[{"SortBy", "[", 
               RowBox[{"xs", ",", 
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{"#", ",", "InputForm"}], "]"}], "&"}]}], "]"}], ",",
               "xs"}], "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"termOf", "[", 
          RowBox[{"key_", ",", "val_"}], "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"xs", "=", 
              RowBox[{"prepKey", "[", "key", "]"}]}], ",", "prod"}], "}"}], ",", 
           RowBox[{
            RowBox[{"prod", "=", 
             RowBox[{"Times", "@@", "xs"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"drop0", "&&", 
               RowBox[{"prod", "===", "0"}]}], ",", 
              RowBox[{"Return", "[", "Nothing", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"val", "/", "prod"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"terms", "=", 
         RowBox[{"KeyValueMap", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k", ",", "v"}], "}"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"k", "===", "0"}], ",", "v", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"!", 
                   RowBox[{"ListQ", "[", "k", "]"}]}], "&&", "ignNL"}], ",", 
                 "Nothing", ",", 
                 RowBox[{"termOf", "[", 
                  RowBox[{"k", ",", "v"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",",
            "assoc"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Total", "@", "terms"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Turn", " ", "the", " ", "values", " ", "of", " ", "all", " ", "keys", " ",
      "in", " ", "a", " ", "nested", " ", "Association", " ", "to", " ", 
     "zero", " ", "UNLESS", " ", "the", " ", "key", " ", "contains", " ", 
     "an", " ", "X", " ", "with", " ", "index", " ", "5"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "ZeroPass", "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"ZeroPass", "[", 
      RowBox[{"a_Association", ",", 
       RowBox[{"m_Integer", "?", "Positive"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "stopQ", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"stopQ", "[", "key_", "]"}], ":=", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"key", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"X", "[", 
               RowBox[{"5", ",", "m"}], "]"}], ",", "_X"}], "}"}], "|", 
            RowBox[{"{", 
             RowBox[{"_X", ",", 
              RowBox[{"X", "[", 
               RowBox[{"5", ",", "m"}], "]"}]}], "}"}]}]}], "]"}]}], ";", 
        RowBox[{"Association", "[", 
         RowBox[{"KeyValueMap", "[", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k", ",", "v"}], "}"}], ",", 
             RowBox[{"k", "\[Rule]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"stopQ", "[", "k", "]"}], ",", "v", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"AssociationQ", "[", "v", "]"}], ",", 
                  RowBox[{"ZeroPass", "[", 
                   RowBox[{"v", ",", "m"}], "]"}], ",", "0"}], "]"}]}], 
               "]"}]}]}], "]"}], ",", "a"}], "]"}], "]"}]}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"``Lift", "''"}], " ", "an", " ", "Association", " ", "up", " ", 
     "one", " ", "level", " ", "in", " ", "a", " ", "nested", " ", 
     "Association", " ", "if", " ", "its", " ", "key", " ", "has", " ", "an", 
     " ", "X", " ", "with", " ", "index", " ", "5"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "extractAndJoin", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"extractAndJoin", "[", 
     RowBox[{"m_Integer", ",", "assoc_Association"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"smartMerge", "[", 
         RowBox[{"a1_Association", ",", "a2_Association"}], "]"}], ":=", 
        RowBox[{"Merge", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a1", ",", "a2"}], "}"}], ",", 
          RowBox[{"Function", "[", 
           RowBox[{"vals", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "vals", "]"}], "\[Equal]", "1"}], ",", 
              RowBox[{"First", "[", "vals", "]"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AssociationQ", "[", 
                  RowBox[{
                  "vals", "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}], "]"}], "&&", 
                 RowBox[{"AssociationQ", "[", 
                  RowBox[{
                  "vals", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}], "]"}]}], ",", 
                RowBox[{"smartMerge", "[", 
                 RowBox[{
                  RowBox[{
                  "vals", "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}], ",", 
                  RowBox[{
                  "vals", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}]}], "]"}], ",", 
                RowBox[{
                "vals", "\[LeftDoubleBracket]", "2", 
                 "\[RightDoubleBracket]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "]"}]}], ";", 
       RowBox[{
        RowBox[{"processLevel", "[", "a_Association", "]"}], ":=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"newAssoc", "=", 
             RowBox[{"Association", "[", "]"}]}], ",", 
            RowBox[{"toAdd", "=", 
             RowBox[{"Association", "[", "]"}]}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"KeyValueMap", "[", 
            RowBox[{
             RowBox[{"Function", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"key", ",", "value"}], "}"}], ",", 
               RowBox[{"Which", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"MatchQ", "[", 
                   RowBox[{"key", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"5", ",", "m"}], "]"}], ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"_", ",", "_"}], "]"}]}], "}"}]}], "]"}], "&&", 
                  RowBox[{"AssociationQ", "[", "value", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"newAssoc", "[", "key", "]"}], "=", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"AssociationQ", "[", "value", "]"}], ",", 
                    RowBox[{"processLevel", "[", "value", "]"}], ",", 
                    "value"}], "]"}]}], ";", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "value", "]"}], "\[Equal]", "1"}], 
                    "&&", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Keys", "[", "value", "]"}], ",", "0"}], "]"}]}], 
                    ",", 
                    RowBox[{"toAdd", "=", 
                    RowBox[{"smartMerge", "[", 
                    RowBox[{"toAdd", ",", 
                    RowBox[{"Association", "[", 
                    RowBox[{"0", "\[Rule]", "value"}], "]"}]}], "]"}]}], ",", 
                    
                    RowBox[{"toAdd", "=", 
                    RowBox[{"smartMerge", "[", 
                    RowBox[{"toAdd", ",", "value"}], "]"}]}]}], "]"}]}], ",", 
                 
                 RowBox[{"AssociationQ", "[", "value", "]"}], ",", 
                 RowBox[{
                  RowBox[{"newAssoc", "[", "key", "]"}], "=", 
                  RowBox[{"processLevel", "[", "value", "]"}]}], ",", "True", 
                 ",", 
                 RowBox[{
                  RowBox[{"newAssoc", "[", "key", "]"}], "=", "value"}]}], 
                "]"}]}], "]"}], ",", "a"}], "]"}], ";", 
           RowBox[{"smartMerge", "[", 
            RowBox[{"newAssoc", ",", "toAdd"}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"processLevel", "[", "assoc", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Fills", " ", "up", " ", "the", " ", "nested", " ", "Associations", " ", 
     "to", " ", "ensure", " ", "that", " ", "they", " ", "are", " ", 
     "internally", " ", "consistent"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "synchronizeZeroValuesRecursive", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"synchronizeZeroValuesRecursive", "[", "assoc_Association", "]"}],
     ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"newAssoc", ",", "xGroups"}], "}"}], ",", 
      RowBox[{
       RowBox[{"newAssoc", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"AssociationQ", "[", "#1", "]"}], ",", 
             RowBox[{"synchronizeZeroValuesRecursive", "[", "#1", "]"}], ",", 
             "#1"}], "]"}], "&"}], ")"}], "/@", "assoc"}]}], ";", 
       RowBox[{"xGroups", "=", 
        RowBox[{"GroupBy", "[", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Keys", "[", "newAssoc", "]"}], ",", 
            RowBox[{
             RowBox[{"MatchQ", "[", 
              RowBox[{"#1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"X", "[", 
                  RowBox[{"_", ",", "_"}], "]"}], ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"_", ",", "_"}], "]"}]}], "}"}]}], "]"}], "&"}]}], 
           "]"}], ",", "First"}], "]"}]}], ";", 
       RowBox[{"KeyValueMap", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"firstX", ",", "keys"}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "keys", "]"}], "\[Equal]", "2"}], ",", 
             RowBox[{"Module", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "val1", ",", "val2", ",", "zeroVal1", ",", "zeroVal2", ",", 
                 "finalZeroVal"}], "}"}], ",", 
               RowBox[{
                RowBox[{"val1", "=", 
                 RowBox[{"newAssoc", "[", 
                  RowBox[{
                  "keys", "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}], "]"}]}], ";", 
                RowBox[{"val2", "=", 
                 RowBox[{"newAssoc", "[", 
                  RowBox[{
                  "keys", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}], "]"}]}], ";", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AssociationQ", "[", "val1", "]"}], "&&", 
                   RowBox[{"AssociationQ", "[", "val2", "]"}], "&&", 
                   RowBox[{"KeyExistsQ", "[", 
                    RowBox[{"val1", ",", "0"}], "]"}], "&&", 
                   RowBox[{"KeyExistsQ", "[", 
                    RowBox[{"val2", ",", "0"}], "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"zeroVal1", "=", 
                    RowBox[{"val1", "[", "0", "]"}]}], ";", 
                   RowBox[{"zeroVal2", "=", 
                    RowBox[{"val2", "[", "0", "]"}]}], ";", 
                   RowBox[{"finalZeroVal", "=", 
                    RowBox[{"Which", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"zeroVal1", "=!=", "0"}], "&&", 
                    RowBox[{"zeroVal2", "===", "0"}]}], ",", "zeroVal1", ",", 
                    
                    RowBox[{
                    RowBox[{"zeroVal2", "=!=", "0"}], "&&", 
                    RowBox[{"zeroVal1", "===", "0"}]}], ",", "zeroVal2", ",", 
                    
                    RowBox[{"zeroVal1", "=!=", "0"}], ",", "zeroVal1", ",", 
                    "True", ",", "zeroVal2"}], "]"}]}], ";", 
                   RowBox[{
                    RowBox[{"newAssoc", "[", 
                    RowBox[{
                    "keys", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}], "=", 
                    RowBox[{"Association", "[", 
                    RowBox[{"val1", ",", 
                    RowBox[{"0", "\[Rule]", "finalZeroVal"}]}], "]"}]}], ";", 
                   
                   RowBox[{
                    RowBox[{"newAssoc", "[", 
                    RowBox[{
                    "keys", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "]"}], "=", 
                    RowBox[{"Association", "[", 
                    RowBox[{"val2", ",", 
                    RowBox[{"0", "\[Rule]", "finalZeroVal"}]}], "]"}]}], 
                   ";"}]}], "]"}]}]}], "]"}]}], "]"}]}], "]"}], ",", 
         "xGroups"}], "]"}], ";", "newAssoc"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Extracts", " ", "expr", " ", "from", " ", "a", " ", "deeply", " ", 
     "nested", " ", "Association", " ", 
     RowBox[{"<|", 
      RowBox[{"0", " ", "->", " ", 
       RowBox[{
        RowBox[{"<|", 
         RowBox[{"0", " ", "->", " ", 
          RowBox[{"<|", 
           RowBox[{"0", " ", "->", " ", 
            RowBox[{"...", " ", "->", " ", 
             RowBox[{"<|", 
              RowBox[{"0", " ", "->", " ", "expr"}], "|>"}]}]}], " ", 
           "|>"}]}], " ", "|>"}], " ", "..."}]}], " ", "|>"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "ExtractNested0", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ExtractNested0", "[", "assoc_Association", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"current", "=", "assoc"}], "}"}], ",", 
       RowBox[{
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"AssociationQ", "[", "current", "]"}], "&&", 
           RowBox[{"KeyExistsQ", "[", 
            RowBox[{"current", ",", "0"}], "]"}]}], ",", 
          RowBox[{"current", "=", 
           RowBox[{"current", "[", "0", "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "current"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9699733737430887`*^9, 3.969973475863871*^9}, {
   3.969973506700027*^9, 3.96997358347008*^9}, {3.969973649421055*^9, 
   3.969973686022326*^9}, {3.9699739206916*^9, 3.969973921540393*^9}, {
   3.969975998626813*^9, 3.969976100062377*^9}, {3.969976138225276*^9, 
   3.9699763296469316`*^9}, 3.969977550755354*^9, {3.969977950835723*^9, 
   3.969977986029413*^9}, 3.969980145519865*^9, {3.969980188491521*^9, 
   3.9699801913478613`*^9}, {3.969980325797222*^9, 3.969980605149104*^9}, {
   3.9699809764328003`*^9, 3.9699810087629213`*^9}, 3.969993411370957*^9, {
   3.969993779350142*^9, 3.969993792555457*^9}, {3.969993930051264*^9, 
   3.969993989195314*^9}, {3.969994064810734*^9, 3.969994115087801*^9}, {
   3.970101503612885*^9, 3.970101505205078*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"29b473a7-9880-4ea4-9aa3-549b2fcd8af7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Initial data", "Subsection",
 CellChangeTimes->{{3.9699737109095163`*^9, 3.969973723764423*^9}, {
  3.969989884756536*^9, 
  3.96998988490569*^9}},ExpressionUUID->"f75c19b6-336c-4710-8e6c-\
c8f9f00d628c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Initial", " ", 
    RowBox[{"Data", ":", " ", 
     RowBox[{
      RowBox[{
      "An", " ", "Association", " ", "containing", " ", "all", " ", "terms", " ",
        "in", " ", "the", " ", "five"}], "-", 
      RowBox[{
      "particle", " ", "amplitude", " ", "with", " ", "a", " ", "pole", " ", 
       "in", " ", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "5"}], "]"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["particleCut", "3"], "=", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "7"}], "]"}], ",", 
         RowBox[{"X", "[", 
          RowBox[{"8", ",", "10"}], "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"\[LeftAssociation]", 
        RowBox[{"0", "\[Rule]", 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}]}]}], "\[RightAssociation]"}]}], 
      ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "7"}], "]"}], ",", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"\[LeftAssociation]", 
        RowBox[{"0", "\[Rule]", 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}]}]}], "\[RightAssociation]"}]}], 
      ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "9"}], "]"}], ",", 
         RowBox[{"X", "[", 
          RowBox[{"6", ",", "8"}], "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"\[LeftAssociation]", 
        RowBox[{"0", "\[Rule]", 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}]}]}], "\[RightAssociation]"}]}], 
      ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"5", ",", "9"}], "]"}], ",", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "10"}], "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"\[LeftAssociation]", 
        RowBox[{"0", "\[Rule]", 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}]}]}], "\[RightAssociation]"}]}], 
      ",", 
      RowBox[{"0", "\[Rule]", 
       RowBox[{"\[LeftAssociation]", 
        RowBox[{"0", "\[Rule]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"X", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "10"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "7"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "8"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"7", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"3", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "6"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"6", ",", "9"}], "]"}], " ", 
           RowBox[{"X", "[", 
            RowBox[{"8", ",", "10"}], "]"}]}]}]}], 
        "\[RightAssociation]"}]}]}], "\[RightAssociation]"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.9699741333533487`*^9, 3.969974160545189*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"d21c52cc-9785-4a53-8345-aa8a47f9e6dc"]
}, Closed]],

Cell[CellGroupData[{

Cell["Recursion", "Subsection",
 CellChangeTimes->{{3.969973347709642*^9, 
  3.969973356157218*^9}},ExpressionUUID->"6e30a4f1-a532-4bdf-a841-\
b78b2b0d7754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Returns", " ", "an", " ", "Association", " ", "for", " ", "all", " ", 
     "terms", " ", "in", " ", "the", " ", "YM", " ", "amplitude", " ", "at", " ",
      "multiplicity", " ", 
     RowBox[{"mult", ".", " ", "Each"}], " ", "key", " ", "is", " ", "a", " ",
      "list", " ", "of", " ", "all", " ", 
     RowBox[{"X", "'"}], "s", " ", "in", " ", "a", " ", 
     RowBox[{"term", "'"}], "s", " ", "denominator"}], ",", " ", 
    RowBox[{
    "adn", " ", "the", " ", "value", " ", "is", " ", "the", " ", 
     "numerator"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"YMAmpSet", "[", "mult_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", " ", "=", " ", "mult"}], ",", " ", 
        RowBox[{"finalResult", "=", 
         RowBox[{"<|", "|>"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Begin", " ", "with", " ", "the", " ", "five"}], "-", 
        RowBox[{"particle", " ", "amplitude"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"n", " ", "=", " ", "5"}], ";", "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"n", " ", "<=", "m"}], ",", "\[IndentingNewLine]", "\t", 
         RowBox[{
          RowBox[{"SetupX", "[", "n", "]"}], ";", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"Set", " ", "up", " ", "n"}], "-", 
            RowBox[{"particle", " ", "kinematics"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", "\t", 
          RowBox[{
           SubscriptBox["nextParticleCuts", "n"], " ", "=", " ", 
           RowBox[{"<|", "|>"}]}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "Association", " ", "will", " ", "be", " ", "filled", " ", "with",
              " ", "all", " ", "terms", " ", "in", " ", "the", " ", "n"}], "-", 
            RowBox[{"particle", " ", "amplitude"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\t", 
          RowBox[{"(*", " ", 
           RowBox[{"Fill", " ", 
            SubscriptBox["nextParticleCuts", "n"], " ", "with", " ", "all", " ",
             "terms", " ", "with", " ", 
            RowBox[{"X", "[", 
             RowBox[{"i", ",", 
              RowBox[{"i", " ", "+", " ", "4"}]}], "]"}], " ", "as", " ", "a",
             " ", "pole", " ", 
            RowBox[{"(", 
             RowBox[{"for", " ", "all", " ", "i", " ", "odd"}], ")"}], " ", 
            "by", " ", "shifting", " ", "indices"}], " ", "*)"}], 
          "\[IndentingNewLine]", "\t", 
          RowBox[{"k", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", "\t", 
          RowBox[{"h", " ", "=", " ", "5"}], ";", "\[IndentingNewLine]", "\t", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{"k", " ", "<", " ", 
             RowBox[{"2", "*", "n"}]}], " ", ",", "\[IndentingNewLine]", "\t", 
            RowBox[{
             RowBox[{"w", " ", "=", " ", 
              RowBox[{"k", " ", "-", " ", "1"}]}], ";", "\[IndentingNewLine]",
              "\t", 
             RowBox[{"particleCutTemp", " ", "=", " ", 
              RowBox[{
               RowBox[{"ShiftX", "[", "w", "]"}], "[", 
               SubscriptBox["particleCut", "3"], "]"}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
              "Shift", " ", "such", " ", "that", " ", "particleCutTemp", " ", 
               "contains", " ", "all", " ", "terms", " ", "whose", " ", 
               "poles", " ", "include", " ", 
               RowBox[{"X", "[", 
                RowBox[{
                 RowBox[{"i", " ", "+", " ", "w"}], ",", " ", 
                 RowBox[{"i", " ", "+", " ", "4", " ", "+", " ", "w"}]}], 
                "]"}]}], " ", "*)"}], "\[IndentingNewLine]", "\t", 
             RowBox[{"particleCutTempAssoc", " ", "=", " ", 
              RowBox[{"<|", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"X", "[", 
                   RowBox[{"k", ",", "h"}], "]"}], ",", " ", 
                  RowBox[{"X", "[", 
                   RowBox[{
                    RowBox[{"k", " ", "-", " ", "1"}], ",", " ", 
                    RowBox[{"h", " ", "+", " ", "1"}]}], "]"}]}], "}"}], " ", 
                "->", " ", "particleCutTemp"}], "|>"}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{"Re", "-", "format"}], " ", "*)"}], 
             "\[IndentingNewLine]", "\t", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"n", " ", "===", "m"}], ",", "\[IndentingNewLine]", 
               "\t", 
               RowBox[{
                RowBox[{"polesTempAssoc", " ", "=", " ", 
                 RowBox[{
                 "CollectFirstXToZero", "[", "particleCutTempAssoc", "]"}]}], 
                ";", " ", 
                RowBox[{"(*", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"If", " ", "n"}], " ", "==", " ", "m"}], ",", " ", 
                  
                  RowBox[{
                  "collect", " ", "all", " ", "terms", " ", "together", " ", 
                   "into", " ", "a", " ", 
                   RowBox[{"(", 
                    RowBox[{"non", "-", 
                    RowBox[{"nested", " ", "Association"}]}], ")"}]}]}], " ", 
                 "*)"}], "\[IndentingNewLine]", "\t", 
                RowBox[{"finalResult", "=", 
                 RowBox[{"Join", "[", 
                  RowBox[{"finalResult", ",", " ", "polesTempAssoc"}], 
                  "]"}]}], ";"}]}], " ", 
              RowBox[{"(*", " ", 
               RowBox[{"Join", " ", "with", " ", "previous", " ", "terms"}], 
               " ", "*)"}], "\[IndentingNewLine]", "\t", "]"}], ";", 
             "\[IndentingNewLine]", "\t", 
             RowBox[{
              SubscriptBox["nextParticleCuts", "n"], " ", "=", " ", 
              RowBox[{"Join", "[", 
               RowBox[{
                SubscriptBox["nextParticleCuts", "n"], ",", " ", 
                "particleCutTempAssoc"}], "]"}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{"Join", " ", "to", " ", 
               SubscriptBox["nextParticleCuts", "n"]}], " ", "*)"}], 
             "\[IndentingNewLine]", "\t", 
             RowBox[{"k", " ", "=", " ", 
              RowBox[{"k", " ", "+", "2"}]}], ";", "\[IndentingNewLine]", 
             "\t", 
             RowBox[{"h", " ", "=", " ", 
              RowBox[{"h", " ", "+", "  ", "2"}]}], ";"}]}], 
           "\[IndentingNewLine]", "\t ", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", "\t", 
          RowBox[{"(*", " ", 
           RowBox[{"Below", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"we", " ", "compute", " ", 
               SubscriptBox["particleCut", "i"], " ", "for", " ", "each", " ",
                "i"}], " ", "<=", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"n", ".", " ", 
                 SubscriptBox["particleCut", "i"]}], " ", "is", " ", "a", " ",
                 "nested", " ", "Association", " ", "containing", " ", "all", 
                " ", "terms", " ", "in", " ", "the", " ", "n"}], "-", 
               RowBox[{
               "point", " ", "amplitude", " ", "with", " ", "a", " ", "pole", 
                " ", "in", " ", 
                RowBox[{
                 RowBox[{"X", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{
                    RowBox[{"2", "i"}], " ", "-", " ", "1"}]}], "]"}], ".", 
                 " ", "To"}], " ", "do", " ", "this", "\[IndentingNewLine]", 
                " ", "we", " ", "use", " ", 
                RowBox[{"Eqs", ".", " ", 
                 RowBox[{"(", "15", ")"}]}], " ", "and", " ", 
                RowBox[{"(", "16", ")"}], " ", "in", " ", "the", " ", 
                "accompanying", " ", "paper"}]}]}], ";", " ", 
             RowBox[{
             "the", " ", "only", " ", "difference", " ", "is", " ", "we", " ",
               "use", " ", "the", " ", "second", " ", "gluon", " ", "rather", 
              " ", "than", " ", "the", " ", 
              SuperscriptBox["n", "th"], " ", 
              RowBox[{"gluon", "."}]}]}]}], " ", "*)"}], 
          "\[IndentingNewLine]", "\t", 
          RowBox[{"i", " ", "=", " ", "4"}], ";", "\[IndentingNewLine]", "\t", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{"i", " ", "<=", " ", "n"}], ",", " ", 
            "\[IndentingNewLine]", "\t", 
            RowBox[{
             RowBox[{"l", " ", "=", " ", "3"}], ";", "\[IndentingNewLine]", 
             "\t", 
             RowBox[{"j", " ", "=", " ", "5"}], ";", "\[IndentingNewLine]", 
             "\t", 
             RowBox[{"(*", " ", 
              RowBox[{"Begin", " ", "by", " ", "computing", " ", 
               SuperscriptBox[
                SubscriptBox["T", "3"], 
                RowBox[{"(", "4", ")"}]]}], " ", "*)"}], 
             "\[IndentingNewLine]", "\t", 
             RowBox[{"While", "[", 
              RowBox[{
               RowBox[{"j", " ", "<=", " ", 
                RowBox[{
                 RowBox[{"2", "*", "i"}], " ", "-", " ", "3"}]}], ",", 
               "\[IndentingNewLine]", "\t", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"i", " ", "!=", " ", "n"}], ",", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["particleCutEle1", "l"], " ", "=", " ", 
                    RowBox[{
                    SubscriptBox["particleCut", "l"], "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "*", "i"}], " ", "-", " ", "3"}], ",", " ", 
                    RowBox[{
                    RowBox[{"2", "*", "n"}], " ", "-", " ", "1"}]}], "]"}], ",", 
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "2"}], ",", " ", 
                    RowBox[{
                    RowBox[{"2", "*", "n"}], "-", "2"}]}], "]"}]}], "}"}], 
                    "]"}]}], ";"}], ",", " ", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["particleCutEle1", "l"], " ", "=", " ", 
                    RowBox[{
                    SubscriptBox["particleCut", "l"], "[", "0", "]"}]}], 
                   ";"}]}], "]"}], ";", " ", 
                RowBox[{"(*", " ", 
                 RowBox[{"Pick", " ", "numerator", " ", "in", " ", 
                  SubscriptBox["particleCut", "l"], " ", "that", " ", 
                  "contributes", " ", "to", " ", "the", " ", "sum", " ", 
                  SuperscriptBox[
                   SubscriptBox["T", "3"], 
                   RowBox[{"(", "4", ")"}]], " ", "in", " ", 
                  RowBox[{"Eq", ".", " ", 
                   RowBox[{"(", "9", ")"}]}]}], " ", "*)"}], 
                "\[IndentingNewLine]", "\t", 
                RowBox[{
                 SubscriptBox["particleCutTemp3", "l"], "=", 
                 RowBox[{
                  RowBox[{"ShiftX", "[", "2", "]"}], "[", 
                  SubscriptBox["particleCutEle1", "l"], "]"}]}], ";", " ", 
                RowBox[{"(*", " ", 
                 RowBox[{"Shift", " ", "indices", " ", "so", " ", "that", " ", 
                  RowBox[{"it", "'"}], "s", " ", "the", " ", "correct", " ", 
                  "cut"}], " ", "*)"}], "\[IndentingNewLine]", "\t", 
                RowBox[{"T3Add", " ", "=", " ", 
                 RowBox[{"diffAssoc", "[", 
                  RowBox[{
                   SubscriptBox["particleCutTemp3", "l"], ",", 
                   RowBox[{"X", "[", 
                    RowBox[{"4", ",", 
                    RowBox[{"j", "+", "2"}]}], "]"}]}], "]"}]}], ";", " ", 
                RowBox[{"(*", " ", 
                 RowBox[{"Differentiate", ",", " ", 
                  RowBox[{"as", " ", "shown", " ", "in", " ", 
                   RowBox[{"Eq", ".", " ", 
                    RowBox[{"(", "9", ")"}]}]}]}], " ", "*)"}], 
                "\[IndentingNewLine]", "\t", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"j", " ", "!=", " ", "5"}], ",", " ", 
                  RowBox[{"T3", " ", "=", " ", 
                   RowBox[{"T3", " ", "+", " ", "T3Add"}]}], ",", " ", 
                  RowBox[{"T3", " ", "=", " ", "T3Add"}]}], "]"}], ";", " ", 
                RowBox[{"(*", " ", 
                 RowBox[{
                 "Add", " ", "to", " ", "total", " ", "sum", " ", "T3"}], " ",
                  "*)"}], "\[IndentingNewLine]", "\t", "\[IndentingNewLine]", 
                "\t", 
                RowBox[{"(*", " ", 
                 RowBox[{
                  RowBox[{"Use", " ", 
                   RowBox[{"Eq", ".", " ", 
                    RowBox[{"(", "16", ")"}]}], " ", "to", " ", "compute", " ",
                    "the", " ", "non"}], "-", 
                  RowBox[{"zero", " ", "elements", " ", "of", " ", 
                   SubscriptBox["a", 
                    RowBox[{"i", ",", "j"}]]}]}], " ", "*)"}], 
                "\[IndentingNewLine]", "\t", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"j", " ", "===", " ", 
                   RowBox[{
                    RowBox[{"2", "*", "i"}], " ", "-", " ", "3"}]}], ",", 
                  "\[IndentingNewLine]", "\t", 
                  RowBox[{
                   RowBox[{"Y1", " ", "=", " ", 
                    RowBox[{"-", 
                    RowBox[{"diffAssoc", "[", 
                    RowBox[{
                    SubscriptBox["particleCutTemp3", "l"], ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}], ";", " ", 
                   RowBox[{"(*", " ", 
                    RowBox[{
                    "All", " ", "derivatives", " ", "are", " ", "shown", " ", 
                    "in", " ", 
                    RowBox[{"Eq", ".", " ", 
                    RowBox[{"(", "16", ")"}]}]}], " ", "*)"}], 
                   "\[IndentingNewLine]", "\t", 
                   RowBox[{"Y2", " ", "=", " ", 
                    RowBox[{"diffAssoc", "[", 
                    RowBox[{"Y1", ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], " ", "-", " ", "1"}]}], "]"}]}], 
                    "]"}]}], ";", " ", "\[IndentingNewLine]", "\t", 
                   RowBox[{"a62", " ", "=", " ", 
                    RowBox[{"diffAssoc", "[", 
                    RowBox[{"Y2", ",", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], ";", 
                   "\[IndentingNewLine]", "\t", 
                   RowBox[{"a72", " ", "=", " ", 
                    RowBox[{"diffAssoc", "[", 
                    RowBox[{"Y2", ",", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], ";", 
                   "\[IndentingNewLine]", "\t", 
                   RowBox[{"a61", " ", "=", " ", 
                    RowBox[{"-", "a62"}]}], ";", " ", 
                   RowBox[{"(*", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Using", " ", "skew"}], "-", 
                    RowBox[{"symmetry", " ", "of", " ", 
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "j"}]]}]}], ",", " ", 
                    RowBox[{
                    "as", " ", "discussed", " ", "in", " ", "the", " ", 
                    "paper"}]}], " ", "*)"}], "\[IndentingNewLine]", "\t", 
                   RowBox[{"a71", " ", "=", " ", 
                    RowBox[{"-", "a72"}]}], ";", "\[IndentingNewLine]", "\t", 
                   
                   RowBox[{"a26", " ", "=", " ", 
                    RowBox[{"-", "a62"}]}], ";", "\[IndentingNewLine]", "\t", 
                   
                   RowBox[{"a27", " ", "=", " ", 
                    RowBox[{"-", "a72"}]}], ";", "\[IndentingNewLine]", "\t", 
                   
                   RowBox[{"a16", " ", "=", " ", 
                    RowBox[{"-", "a61"}]}], ";", "\[IndentingNewLine]", "\t", 
                   
                   RowBox[{"a17", " ", "=", " ", 
                    RowBox[{"-", "a71"}]}], ";"}]}], "\[IndentingNewLine]", 
                 "\t", "]"}], ";", "\[IndentingNewLine]", "\t", 
                "\[IndentingNewLine]", "\t", 
                RowBox[{"(*", " ", 
                 RowBox[{"Compute", " ", 
                  SuperscriptBox[
                   SubscriptBox["T", "5"], 
                   RowBox[{"(", "4", ")"}]]}], " ", "*)"}], 
                "\[IndentingNewLine]", "\t", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"j", " ", "!=", " ", 
                   RowBox[{
                    RowBox[{"2", "*", "i"}], " ", "-", " ", "3"}]}], ",", 
                  "\[IndentingNewLine]", "\t", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", " ", "!=", " ", "n"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["particleCutEle2", "l"], " ", "=", " ", 
                    RowBox[{
                    SubscriptBox["particleCut", "l"], "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "*", "i"}], " ", "-", " ", "5"}], ",", " ", 
                    RowBox[{
                    RowBox[{"2", "*", "n"}], " ", "-", " ", "3"}]}], "]"}], ",",
                     " ", 
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "4"}], ",", 
                    RowBox[{
                    RowBox[{"2", "*", "n"}], "-", "4"}]}], "]"}]}], "}"}], 
                    "]"}]}], ";"}], ",", " ", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["particleCutEle2", "l"], " ", "=", " ", 
                    RowBox[{
                    SubscriptBox["particleCut", "l"], "[", "0", "]"}]}], 
                    ";"}]}], "]"}], ";", " ", 
                   RowBox[{"(*", " ", 
                    RowBox[{"Pick", " ", "numerator", " ", "in", " ", 
                    SubscriptBox["particleCut", "l"], " ", "that", " ", 
                    "contributes", " ", "to", " ", "the", " ", "sum", " ", 
                    SuperscriptBox[
                    SubscriptBox["T", "5"], 
                    RowBox[{"(", "4", ")"}]], " ", "in", " ", 
                    RowBox[{"Eq", ".", " ", 
                    RowBox[{"(", "9", ")"}]}]}], " ", "*)"}], 
                   "\[IndentingNewLine]", "\t", 
                   RowBox[{
                    SubscriptBox["particleCutTemp5", "l"], "=", 
                    RowBox[{
                    RowBox[{"ShiftX", "[", "4", "]"}], "[", 
                    SubscriptBox["particleCutEle2", "l"], "]"}]}], ";", " ", 
                   RowBox[{"(*", " ", 
                    RowBox[{"Shift", " ", "indices", " ", "so", " ", "that", " ", 
                    RowBox[{"it", "'"}], "s", " ", "the", " ", "correct", " ",
                     "cut"}], " ", "*)"}], "\[IndentingNewLine]", "\t", 
                   RowBox[{"T5Add", " ", "=", " ", 
                    RowBox[{"diffAssoc", "[", 
                    RowBox[{
                    SubscriptBox["particleCutTemp5", "l"], ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"4", ",", 
                    RowBox[{"j", "+", "4"}]}], "]"}]}], "]"}]}], ";", " ", 
                   RowBox[{"(*", " ", 
                    RowBox[{"Differentiate", ",", " ", 
                    RowBox[{"as", " ", "shown", " ", "in", " ", 
                    RowBox[{"Eq", ".", " ", 
                    RowBox[{"(", "9", ")"}]}]}]}], " ", "*)"}], 
                   "\[IndentingNewLine]", "\t", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"j", " ", "!=", " ", "5"}], ",", " ", 
                    RowBox[{"T5", " ", "=", " ", 
                    RowBox[{"T5", " ", "+", " ", "T5Add"}]}], ",", " ", 
                    RowBox[{"T5", " ", "=", " ", "T5Add"}]}], "]"}], ";"}], ",",
                   " ", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                   "Add", " ", "to", " ", "total", " ", "sum", " ", "T5"}], 
                   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  "\t", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", " ", "!=", " ", "n"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["particleCutEle", "3"], " ", "=", " ", 
                    RowBox[{
                    SubscriptBox["particleCut", "3"], "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"2", "i"}], "-", "1"}]}], "]"}], ",", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], ",", " ", 
                    RowBox[{"2", "*", "n"}]}], "]"}]}], "}"}], "]"}]}], ";"}],
                     ",", " ", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["particleCutEle", "3"], " ", "=", " ", 
                    RowBox[{
                    SubscriptBox["particleCut", "3"], "[", "0", "]"}]}], 
                    ";"}]}], "]"}], ";", " ", 
                   RowBox[{"(*", " ", 
                    RowBox[{"Same", " ", "as", " ", "above"}], " ", "*)"}], 
                   "\[IndentingNewLine]", "\t", 
                   RowBox[{"T5Add", " ", "=", " ", 
                    RowBox[{"diffAssoc", "[", 
                    RowBox[{
                    SubscriptBox["particleCutEle", "3"], ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], ";", " ", 
                   RowBox[{"(*", " ", 
                    RowBox[{"Same", " ", "as", " ", "above"}], " ", "*)"}], 
                   "\[IndentingNewLine]", "\t", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"j", " ", "!=", " ", "5"}], ",", " ", 
                    RowBox[{"T5", " ", "=", " ", 
                    RowBox[{"T5", " ", "+", " ", "T5Add"}]}], ",", " ", 
                    RowBox[{"T5", " ", "=", " ", "T5Add"}]}], "]"}], ";"}]}], 
                 " ", 
                 RowBox[{"(*", " ", 
                  RowBox[{"Same", " ", "as", " ", "above"}], " ", "*)"}], 
                 "\[IndentingNewLine]", "\t", "]"}], ";", 
                "\[IndentingNewLine]", "\t", 
                RowBox[{"l", "++"}], ";", "\[IndentingNewLine]", "\t", 
                RowBox[{"j", " ", "=", " ", 
                 RowBox[{"j", " ", "+", "2"}]}], ";"}]}], 
              "\[IndentingNewLine]", "\t", "]"}], ";", "\[IndentingNewLine]", 
             "\t", "\[IndentingNewLine]", "\t", 
             RowBox[{"(*", " ", 
              RowBox[{
              "Form", " ", "\[CapitalDelta]T", " ", "and", " ", "extract", " ",
                "numerators", " ", "using", " ", 
               RowBox[{"Eq", ".", " ", 
                RowBox[{"(", "15", ")"}]}]}], " ", "*)"}], 
             "\[IndentingNewLine]", "\t", 
             RowBox[{"DT", " ", "=", " ", 
              RowBox[{"T5", " ", "-", " ", "T3"}]}], ";", 
             "\[IndentingNewLine]", "\t", 
             RowBox[{"k", " ", "=", " ", "8"}], ";", "\[IndentingNewLine]", 
             "\t", 
             RowBox[{"(*", " ", 
              RowBox[{"Computing", " ", 
               RowBox[{
                SubscriptBox["F", "j"], "'"}], "s", " ", "exactly", " ", "as",
                " ", "prescribed", " ", "in", " ", 
               RowBox[{"Eq", ".", " ", 
                RowBox[{"(", "15", ")"}]}]}], " ", "*)"}], 
             "\[IndentingNewLine]", "\t", 
             RowBox[{"While", "[", 
              RowBox[{
               RowBox[{"k", " ", "<=", " ", 
                RowBox[{"2", "*", "n"}]}], ",", "\[IndentingNewLine]", "\t", 
               RowBox[{
                RowBox[{
                 SubscriptBox["tempF", "k"], "=", 
                 RowBox[{"diffAssoc", "[", 
                  RowBox[{"DT", ",", 
                   RowBox[{"X", "[", 
                    RowBox[{"3", ",", "k"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", "\t", 
                RowBox[{
                 SubscriptBox["F", "k"], "=", " ", 
                 RowBox[{"Association", "@", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Normal", "[", 
                    SubscriptBox["tempF", "k"], "]"}], " ", "/.", " ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"2", ",", "5"}], "]"}], " ", "->", " ", "0"}], ",",
                     " ", 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], " ", "->", " ", "0"}]}], 
                    "}"}]}], ")"}]}]}], ";", " ", "\[IndentingNewLine]", "\t", 
                RowBox[{"k", "++"}], ";"}]}], "\[IndentingNewLine]", "\t", 
              "]"}], ";", "\[IndentingNewLine]", "\t", 
             RowBox[{
              SubscriptBox["F", "6"], "=", 
              RowBox[{
               RowBox[{"diffAssoc", "[", 
                RowBox[{"DT", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "+", " ", 
               RowBox[{"a61", " ", "*", " ", 
                RowBox[{"(", 
                 RowBox[{"-", 
                  RowBox[{"X", "[", 
                   RowBox[{"1", ",", "5"}], "]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"a62", " ", "*", " ", 
                RowBox[{"(", 
                 RowBox[{"-", 
                  RowBox[{"X", "[", 
                   RowBox[{"2", ",", "5"}], "]"}]}], ")"}]}]}]}], ";", 
             "\[IndentingNewLine]", "\t", 
             RowBox[{
              SubscriptBox["F", "7"], "=", 
              RowBox[{
               RowBox[{"diffAssoc", "[", 
                RowBox[{"DT", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"3", ",", "7"}], "]"}]}], "]"}], " ", "+", " ", 
               RowBox[{"a71", " ", "*", " ", 
                RowBox[{"(", 
                 RowBox[{"-", 
                  RowBox[{"X", "[", 
                   RowBox[{"1", ",", "5"}], "]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"a72", " ", "*", " ", 
                RowBox[{"(", 
                 RowBox[{"-", 
                  RowBox[{"X", "[", 
                   RowBox[{"2", ",", "5"}], "]"}]}], ")"}]}]}]}], ";", 
             "\[IndentingNewLine]", "\t", 
             RowBox[{
              SubscriptBox["F", "2"], "=", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"diffAssoc", "[", 
                 RowBox[{"DT", ",", " ", 
                  RowBox[{"X", "[", 
                   RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", " ", 
               RowBox[{"a26", "*", 
                RowBox[{"(", 
                 RowBox[{"X", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], ")"}]}], " ", "+", " ", 
               RowBox[{"a27", "*", 
                RowBox[{"(", 
                 RowBox[{"X", "[", 
                  RowBox[{"3", ",", "7"}], "]"}], ")"}]}]}]}], ";", 
             "\[IndentingNewLine]", "\t", 
             RowBox[{
              SubscriptBox["F", "1"], "=", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"diffAssoc", "[", 
                 RowBox[{"DT", ",", 
                  RowBox[{"X", "[", 
                   RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], " ", "+", " ", 
               RowBox[{"a16", " ", "*", 
                RowBox[{"(", 
                 RowBox[{"X", "[", 
                  RowBox[{"3", ",", "6"}], "]"}], ")"}]}], " ", "+", " ", 
               RowBox[{"a17", " ", "*", 
                RowBox[{"(", 
                 RowBox[{"X", "[", 
                  RowBox[{"3", ",", "7"}], "]"}], ")"}]}]}]}], ";", 
             "\[IndentingNewLine]", "\t", 
             RowBox[{
              SubscriptBox["particleCut", "i"], " ", "=", " ", 
              RowBox[{
               RowBox[{"-", "T3"}], " ", "+", " ", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"4", ",", "p"}], "]"}], " ", "-", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{"3", ",", "p"}], "]"}]}], ")"}], "*", 
                  SubscriptBox["F", "p"]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", " ", "6", ",", 
                   RowBox[{"2", "*", "n"}]}], "}"}]}], "]"}], " ", "+", " ", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"1", ",", "4"}], "]"}], "*", 
                SubscriptBox["F", "1"]}], "+", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"2", ",", "4"}], "]"}], "*", 
                SubscriptBox["F", "2"]}]}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
              "Put", " ", "them", " ", "together", " ", "as", " ", "shown", " ",
                "in", " ", 
               RowBox[{"Eq", ".", " ", 
                RowBox[{"(", "8", ")"}]}]}], " ", "*)"}], 
             "\[IndentingNewLine]", "\t", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"i", " ", "===", " ", 
                 RowBox[{"n", "-", "1"}]}], " ", "||", " ", 
                RowBox[{"i", " ", "===", " ", "n"}]}], ",", " ", 
               RowBox[{
                SubscriptBox["particleCut", "i"], "=", " ", 
                RowBox[{"<|", " ", 
                 RowBox[{"0", "->", " ", 
                  SubscriptBox["particleCut", "i"]}], " ", "|>"}]}]}], "]"}], 
             ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{"Special", " ", "cases"}], " ", "*)"}], 
             "\[IndentingNewLine]", "\t", "\[IndentingNewLine]", "\t", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "If", " ", "this", " ", "is", " ", "not", " ", "the", " ", 
                "terminal", " ", "step", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"i", ".", "e", "."}], ",", " ", 
                  RowBox[{"if", " ", 
                   RowBox[{"it", "'"}], "s", " ", "not", " ", 
                   SubscriptBox["particleCut", "n"]}], ",", " ", 
                  RowBox[{"for", " ", "the", " ", "contact", " ", "term"}]}], 
                 ")"}]}], ",", " ", 
               RowBox[{
               "combine", " ", "results", " ", "together", " ", "for", " ", 
                "next", " ", 
                RowBox[{"step", ".", " ", "That"}], " ", "is"}], ",", 
               "\[IndentingNewLine]", "\t", 
               RowBox[{
                SubscriptBox["particleCut", "i"], " ", "contains", " ", "all",
                 " ", "terms", " ", "whose", " ", "poles", " ", "contain", " ", 
                RowBox[{
                 RowBox[{"X", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{
                    RowBox[{"2", "i"}], " ", "-", " ", "1"}]}], "]"}], ".", 
                 " ", "We"}], " ", "shift", " ", "the", " ", "indices", " ", 
                "of", " ", "all", " ", 
                RowBox[{"X", "'"}], "s", " ", "such", " ", "that", " ", "we", 
                " ", "now", " ", "have", " ", "all", " ", "terms", " ", 
                "whose", " ", "poles", " ", "contain", " ", 
                RowBox[{"X", "[", 
                 RowBox[{"j", ",", " ", 
                  RowBox[{
                   RowBox[{"2", "i"}], " ", "-", " ", "1", " ", "+", " ", 
                   "j"}]}], "]"}], " ", "for", " ", "all", " ", "j", " ", 
                RowBox[{"odd", ".", " ", "We"}], " ", "add", " ", "\[IndentingNewLine]",
                 "\t", "these", " ", "results", " ", "to", " ", 
                SubscriptBox["nextParticleCuts", "n"], " ", "and", " ", 
                "then", " ", "move", " ", "on", " ", "to", " ", "the", " ", 
                "next", " ", 
                RowBox[{"i", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
             "\t", 
             RowBox[{"If", " ", "[", 
              RowBox[{
               RowBox[{"i", " ", "!=", " ", "n"}], ",", "\[IndentingNewLine]",
                "\t", 
               RowBox[{
                RowBox[{"k", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]",
                 "\t", 
                RowBox[{"h", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"2", "*", "i"}], " ", "-", " ", "1"}]}], ";", 
                "\[IndentingNewLine]", "\t", 
                RowBox[{"While", "[", 
                 RowBox[{
                  RowBox[{"k", " ", "<", " ", 
                   RowBox[{"2", "*", "n"}]}], " ", ",", "\[IndentingNewLine]",
                   "\t", 
                  RowBox[{
                   RowBox[{"w", " ", "=", " ", 
                    RowBox[{"k", " ", "-", " ", "1"}]}], ";", 
                   "\[IndentingNewLine]", "\t", 
                   RowBox[{"particleCutTemp", " ", "=", " ", 
                    RowBox[{
                    RowBox[{"ShiftX", "[", "w", "]"}], "[", 
                    SubscriptBox["particleCut", "i"], "]"}]}], ";", 
                   "\[IndentingNewLine]", "\t", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", " ", "!=", 
                    RowBox[{"n", "-", "1"}]}], ",", " ", 
                    RowBox[{
                    RowBox[{"particleCutTempAssoc", " ", "=", " ", 
                    RowBox[{"<|", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"k", ",", "h"}], "]"}], ",", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"k", " ", "-", " ", "1"}], ",", " ", 
                    RowBox[{"h", " ", "+", " ", "1"}]}], "]"}]}], "}"}], " ", 
                    "->", " ", "particleCutTemp"}], "|>"}]}], ";"}], ",", 
                    "  ", 
                    RowBox[{
                    RowBox[{"particleCutTempAssoc", " ", "=", " ", 
                    RowBox[{"<|", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"k", ",", "h"}], "]"}], ",", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"k", " ", "-", " ", "1"}], ",", " ", 
                    RowBox[{"h", " ", "+", " ", "1"}]}], "]"}]}], "}"}], " ", 
                    "->", 
                    RowBox[{"particleCutTemp", "[", "0", "]"}]}], "|>"}]}], 
                    ";"}]}], " ", "]"}], ";", "\[IndentingNewLine]", "\t", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", " ", "===", "m"}], ",", 
                    "\[IndentingNewLine]", "\t", 
                    RowBox[{
                    RowBox[{"polesTempAssoc", " ", "=", " ", 
                    RowBox[{
                    "CollectFirstXToZero", "[", "particleCutTempAssoc", 
                    "]"}]}], ";", "\[IndentingNewLine]", "\t", 
                    RowBox[{"finalResult", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{"finalResult", ",", " ", "polesTempAssoc"}], 
                    "]"}]}], ";"}]}], "\[IndentingNewLine]", "\t", "]"}], ";",
                    "\[IndentingNewLine]", "\t", 
                   RowBox[{
                    SubscriptBox["nextParticleCuts", "n"], " ", "=", " ", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    SubscriptBox["nextParticleCuts", "n"], ",", " ", 
                    "particleCutTempAssoc"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", "\t", 
                   RowBox[{"k", " ", "=", " ", 
                    RowBox[{"k", " ", "+", "2"}]}], ";", 
                   "\[IndentingNewLine]", "\t", 
                   RowBox[{"h", " ", "=", " ", 
                    RowBox[{"h", " ", "+", " ", "2"}]}], ";"}]}], 
                 "\[IndentingNewLine]", "\t ", "]"}], ";"}], ",", 
               "\[IndentingNewLine]", "\t", 
               RowBox[{
                RowBox[{"particleCutTempAssoc", " ", "=", " ", 
                 RowBox[{"<|", 
                  RowBox[{"0", " ", "->", " ", 
                   RowBox[{
                    SubscriptBox["particleCut", "i"], "[", "0", "]"}]}], 
                  "|>"}]}], ";", "\[IndentingNewLine]", "\t", 
                RowBox[{
                 SubscriptBox["nextParticleCuts", "n"], " ", "=", " ", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   SubscriptBox["nextParticleCuts", "n"], ",", " ", 
                   "particleCutTempAssoc"}], "]"}]}], ";"}]}], 
              "\[IndentingNewLine]", "\t", "]"}], ";", "\[IndentingNewLine]", 
             "\t", 
             RowBox[{"i", "++"}], ";"}]}], "\[IndentingNewLine]", "\t", "]"}],
           ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "\t", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"If", " ", "n"}], " ", "==", " ", "m"}], ",", " ", 
            RowBox[{
             RowBox[{
             "then", " ", "we", " ", "sum", " ", "all", " ", "terms", " ", 
              "in", " ", 
              SubscriptBox["final", "n"], " ", "to", " ", "form", " ", "the", 
              " ", "m"}], "-", 
             RowBox[{"point", " ", 
              RowBox[{"amplitude", "."}]}]}]}], " ", "*)"}], 
          "\[IndentingNewLine]", "\t", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"n", "===", "m"}], ",", 
            RowBox[{"finalResult", " ", "=", " ", 
             RowBox[{"Merge", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"finalResult", ",", 
                 RowBox[{"<|", 
                  RowBox[{"0", " ", "->", " ", 
                   RowBox[{"ExtractNested0", "[", 
                    SubscriptBox["particleCut", "n"], "]"}]}], "|>"}]}], 
                "}"}], ",", " ", "Total"}], "]"}]}]}], "]"}], ";", " ", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\t", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "After", " ", "looping", " ", "through", " ", "all", " ", "i"}], ",",
             " ", 
            RowBox[{
             RowBox[{
              SubscriptBox["nextParticleCuts", "n"], " ", "contains", " ", 
              "all", " ", "terms", " ", "in", " ", "the", " ", "n"}], "-", 
             RowBox[{"point", " ", "amplitude"}]}], ",", " ", 
            RowBox[{
             RowBox[{"formatted", " ", "as", " ", "a", " ", "nested", " ", 
              RowBox[{"Association", ".", " ", "In"}], " ", "this", " ", 
              "step", "\[IndentingNewLine]", "\t", "we", " ", "use", " ", 
              "the", " ", "gluon", " ", "factorization", " ", "formula", " ", 
              "to", " ", "compute", " ", 
              SubscriptBox["particleCut", "3"], " ", "for", " ", "the", " ", 
              RowBox[{"(", 
               RowBox[{"n", "+", "1"}], ")"}]}], "-", 
             RowBox[{"point", " ", 
              RowBox[{"amplitude", "."}]}]}]}], " ", "*)"}], 
          "\[IndentingNewLine]", "\t", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"n", " ", "!=", "m"}], ",", "\[IndentingNewLine]", "\t", 
            RowBox[{
             RowBox[{"SetupX", "[", 
              RowBox[{"n", "+", "1"}], "]"}], ";", " ", "\[IndentingNewLine]",
              "\t", 
             RowBox[{
              SubscriptBox["nextParticleCuts", "n"], "=", 
              RowBox[{
               RowBox[{"ShiftXUnless12", "[", "2", "]"}], "[", 
               SubscriptBox["nextParticleCuts", "n"], "]"}]}], ";", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "Ensure", " ", "proper", " ", "indices", " ", "for", " ", 
                "this", " ", "cut", " ", "of", " ", "the", " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "1"}], ")"}]}], "-", 
               RowBox[{"point", " ", "amplitude"}]}], " ", "*)"}], 
             "\[IndentingNewLine]", "\t", 
             RowBox[{"r", " ", "=", " ", "6"}], ";", "\[IndentingNewLine]", 
             "\t", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "Below", " ", "we", " ", "compute", " ", "all", " ", "parts", " ",
                 "of", " ", "the", " ", "gluon", " ", "factorization", " ", 
                "formula", " ", "separately"}], ",", " ", 
               RowBox[{
               "for", " ", "the", " ", "sake", " ", "of", " ", 
                "convinience"}]}], " ", "*)"}], "\[IndentingNewLine]", "\t", 
             RowBox[{"While", "[", 
              RowBox[{
               RowBox[{"r", " ", "<=", " ", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{"n", "+", "1"}], ")"}]}]}], ",", 
               "\[IndentingNewLine]", "\t", 
               RowBox[{
                RowBox[{
                 SubscriptBox["K", "r"], "=", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"X", "[", 
                    RowBox[{"2", ",", "5"}], "]"}]}], " ", "*", " ", 
                  RowBox[{"diffAssoc", "[", 
                   RowBox[{
                    SubscriptBox["nextParticleCuts", "n"], ",", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{"2", ",", "r"}], "]"}]}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", "\t", 
                RowBox[{"r", "++"}], ";"}]}], "\[IndentingNewLine]", "\t", 
              "]"}], ";", "\[IndentingNewLine]", "\t", 
             RowBox[{
              SubscriptBox["B", "1"], " ", "=", " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"extractAndJoin", "[", 
                 RowBox[{"j", ",", 
                  RowBox[{"ZeroPass", "[", 
                   RowBox[{
                    RowBox[{"diffAssoc", "[", 
                    RowBox[{
                    SubscriptBox["nextParticleCuts", "n"], ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"2", ",", "j"}], "]"}]}], "]"}], ",", " ", "j"}], 
                   "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "9", ",", 
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "1"}], ")"}]}], "-", "1"}], ",", "2"}], 
                 "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", "\t", 
             RowBox[{
              SubscriptBox["B", "2"], "=", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"X", "[", 
                    RowBox[{"5", ",", "j"}], "]"}]}], ")"}], "*", 
                 RowBox[{"ZeroPass", "[", 
                  RowBox[{
                   RowBox[{"diffAssoc", "[", 
                    RowBox[{
                    SubscriptBox["nextParticleCuts", "n"], ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"2", ",", "j"}], "]"}]}], "]"}], ",", " ", "j"}], 
                  "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "9", ",", 
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "1"}], ")"}]}], "-", "1"}], ",", "2"}], 
                 "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", "\t", 
             RowBox[{
              SubscriptBox["K", "2"], " ", "=", " ", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"3", ",", "j"}], "]"}], " ", "-", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{"5", ",", "j"}], "]"}]}], ")"}], " ", "*", " ", 
                   RowBox[{"diffAssoc", "[", 
                    RowBox[{
                    SubscriptBox["nextParticleCuts", "n"], ",", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{"2", ",", "j"}], "]"}]}], "]"}]}], ",", " ", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "6", ",", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "1"}], ")"}]}]}], "}"}]}], " ", "]"}]}],
                "-", 
               SubscriptBox["B", "2"], "+", 
               SubscriptBox["B", "1"]}]}], " ", ";", "\[IndentingNewLine]", 
             "\t", 
             RowBox[{
              SubscriptBox["K", "1"], "=", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["nextParticleCuts", "n"]}], "+", " ", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"2", ",", "5"}], "]"}], " ", "+", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{"3", ",", "j"}], "]"}], " ", "-", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{"5", ",", "j"}], "]"}]}], ")"}], "*", 
                  RowBox[{"diffAssoc", "[", 
                   RowBox[{
                    SubscriptBox["nextParticleCuts", "n"], ",", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{"2", ",", "j"}], "]"}]}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "6", ",", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "1"}], ")"}]}]}], "}"}]}], "]"}], "+", 
               SubscriptBox["B", "2"], "-", 
               SubscriptBox["B", "1"]}]}], ";", "\[IndentingNewLine]", "\t", 
             RowBox[{
              SubscriptBox["particleCut", "3"], "=", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"4", ",", "j"}], "]"}], " ", "-", " ", 
                    RowBox[{"X", "[", 
                    RowBox[{"3", ",", "j"}], "]"}]}], ")"}], "*", 
                  SubscriptBox["K", "j"]}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "6", ",", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "1"}], ")"}]}]}], "}"}]}], "]"}], " ", "+",
                " ", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"1", ",", "4"}], "]"}], "*", 
                SubscriptBox["K", "1"]}], "+", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"2", ",", "4"}], "]"}], "*", 
                SubscriptBox["K", "2"]}]}]}], ";", "\[IndentingNewLine]", 
             "\t", 
             RowBox[{
              SubscriptBox["particleCut", "3"], "=", 
              RowBox[{"synchronizeZeroValuesRecursive", "[", 
               SubscriptBox["particleCut", "3"], "]"}]}], ";"}]}], " ", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"Make", " ", "sure", " ", "that", " ", 
              SubscriptBox["particleCut", "3"], " ", "is", " ", "internally", 
              " ", "consistent"}], ",", " ", 
             RowBox[{"i", ".", "e", "."}], ",", " ", 
             RowBox[{"ensure", " ", "that"}], ",", " ", 
             RowBox[{
             "whenever", " ", "the", " ", "same", " ", "term", " ", "should", 
              " ", "appear", " ", "in", " ", 
              SubscriptBox["particleCut", "3"]}], ",", " ", 
             RowBox[{"it", " ", "does"}]}], " ", "*)"}], 
           "\[IndentingNewLine]", "\t", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"n", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "finalResult"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Returns", " ", "the", " ", "YM", " ", "amplitude", " ", "at", " ", 
     "multiplicity", " ", "mult"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"YMAmp", "[", "mult_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", " ", "=", " ", "mult"}], ",", " ", 
        RowBox[{"final", " ", "=", " ", "0"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"finalResult", " ", "=", " ", 
        RowBox[{"YMAmpSet", "[", "m", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"final", " ", "=", " ", 
        RowBox[{"SumByKeyProduct", "[", "finalResult", "]"}]}], ";", 
       "\[IndentingNewLine]", "final"}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzGkog3EAx/FZs9XcYq8WHseaI8lVilCSF14YkneuEZmjuV5gMbeeaLIw
OaYcOcoLPXtBmqMcy/HCVSRT26g5ymQUeX7/F98+775UaV1uOZfD4YSwwbFM
y1Xg6Ev6+9f2NeS5CO8g/bHwBOe3Nu3w8dRJvDl0dUDGqvmBclOESxBrodTs
DSvXL/2ho+9MDG35yaGwmXNHPFYsS2G2Mice3u7GpkLd6cUANLzWDMFa0+Ee
HDk3HUDlnPEctr2V8ihWq8kigoEVxXr42MQQFTLmAfI77s1wV1RrgwsaA7E9
+8gOVeJFJ6xPa/iFvptu3GDWKGpCAI2zXSKY09gaANfXxonC5xIJvJ8Oi4Kp
NB0Do4enymCV4bsaqgu0CpiUsKOCOoGuE/bnrfRAB7PRSz5c2ypclieuQY1O
+iJlddcWEZmIkx+4Zb8mzqR48cJZ/YS0K2zeT/GAQ9F/nnAubNIPTi9eEm/0
Qgm8KhET1ZGtcpj22UvMWrH2Q566ZRDKtLF6WJbRvQSNcSIfJeu+D5+C/5ns
FgA=
  "],ExpressionUUID->"a6f1b294-df35-45b4-b841-edc42e9a384a"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.969980234780909*^9, 3.9699802371142893`*^9}, 
   3.9699912019725037`*^9},ExpressionUUID->"48ede71b-f043-4e20-a354-\
9dc86089cd3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Obtain", " ", "the", " ", "five"}], "-", 
    RowBox[{"point", " ", "amplitude"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"YMAmp", "[", "5", "]"}]}]], "Input",
 CellChangeTimes->{{3.9699912034646873`*^9, 3.969991232445396*^9}, {
  3.969991338939355*^9, 3.9699913395750837`*^9}, {3.970004231546177*^9, 
  3.9700042324553537`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"53cf2516-06e9-44ed-9c88-633c0a538c39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Let", "'"}], "s", " ", "say", " ", "we", " ", "wanted", " ", 
     "to", " ", "know", " ", "the", " ", "term", " ", "in", " ", "the", " ", 
     "six"}], "-", 
    RowBox[{"point", " ", "amplitude", " ", "with", " ", "denominator", " ", 
     RowBox[{"X", "[", 
      RowBox[{"1", ",", "5"}], "]"}], "*", 
     RowBox[{"X", "[", 
      RowBox[{"5", ",", "9"}], "]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"reset", "[", "]"}], ";", " ", 
    RowBox[{"reset", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["L", "6"], "=", 
     RowBox[{"YMAmpSet", "[", "6", "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Association", " ", "whose", " ", "keys", " ", "are", " ", "lists", " ", 
     "of", " ", "poles", " ", "and", " ", "whose", " ", "values", " ", "are", 
     " ", "the", " ", "corresponding", " ", "numerators"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["L", "6"], "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "5"}], "]"}], ",", " ", 
      RowBox[{"X", "[", 
       RowBox[{"5", ",", "9"}], "]"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.970004148524734*^9, 3.970004188146105*^9}, {
  3.970004222588475*^9, 3.9700043045110807`*^9}, {3.9700045716918983`*^9, 
  3.970004603538682*^9}, {3.970004641423317*^9, 3.970004670225894*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"f43504ec-305f-467c-aa81-180a31e28321"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "can", " ", "also", " ", "check", " ", "gauge", " ", 
      "invariance", " ", "and", " ", "multi"}], "-", 
     RowBox[{"linearity", " ", "of", " ", "the", " ", "resulting", " ", 
      RowBox[{"amplitudes", ".", " ", "For"}], " ", "example"}]}], ",", " ", 
    RowBox[{
     RowBox[{"these", " ", "return", " ", "zeros", " ", "if", " ", 
      SubscriptBox["A", "7"], " ", "is", " ", "gauge", " ", "invariant", " ", 
      "and", " ", "multi"}], "-", 
     RowBox[{"linear", " ", "in", " ", "the", " ", "first", " ", 
      RowBox[{"gluon", ".", " ", "This"}], " ", "may", " ", "take", " ", "a", 
      " ", "few", " ", 
      RowBox[{"minutes", ".", " ", "You"}], " ", "may", " ", "need", " ", 
      "to", " ", "manually", " ", "reset", " ", "this", " ", "notebook", " ", 
      "before", " ", 
      RowBox[{"running", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"reset", "[", "]"}], ";", " ", 
    RowBox[{"reset", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["A", "7"], "=", 
     RowBox[{"YMAmp", "[", "7", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"2", ",", "j"}], "]"}], " ", "-", " ", 
          RowBox[{"X", "[", 
           RowBox[{"3", ",", "j"}], "]"}]}], ")"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{
          SubscriptBox["A", "7"], ",", " ", 
          RowBox[{"X", "[", 
           RowBox[{"2", ",", "j"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "4", ",", "14"}], "}"}]}], "]"}], " ", "-", 
     SubscriptBox["A", "7"]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"2", ",", "j"}], "]"}], " ", "-", " ", 
          RowBox[{"X", "[", 
           RowBox[{"1", ",", "j"}], "]"}]}], ")"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{
          SubscriptBox["A", "7"], ",", " ", 
          RowBox[{"X", "[", 
           RowBox[{"2", ",", "j"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "4", ",", "14"}], "}"}]}], "]"}], " ", "-", 
     SubscriptBox["A", "7"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.970004308306095*^9, 3.9700044083261423`*^9}, {
   3.970004530097557*^9, 3.970004530452312*^9}, {3.970004636606305*^9, 
   3.970004665047069*^9}, {3.9700047477681913`*^9, 3.9700047639190893`*^9}, {
   3.970005088781784*^9, 3.9700050970227013`*^9}, 3.970087910606337*^9, 
   3.9700901109477673`*^9, {3.970137588469253*^9, 
   3.9701376061207113`*^9}},ExpressionUUID->"3e578be3-f985-4f44-a3f1-\
71e41f2db30c"]
}, Closed]]
},
WindowSize->{1774, 950},
WindowMargins->{{17, Automatic}, {Automatic, 18}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"25ea63c3-9db3-40de-90c7-c9b60eef9013"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 2120, 40, 254, "Input",ExpressionUUID->"0b1d9c00-a072-4e21-b226-89a0c28a20d8"],
Cell[CellGroupData[{
Cell[2699, 64, 257, 4, 66, "Section",ExpressionUUID->"29204bd3-dea4-450c-88dd-e245bd5d0402"],
Cell[2959, 70, 2568, 41, 274, "Text",ExpressionUUID->"ffcfa614-556c-4597-a425-758468747fe5"]
}, Closed]],
Cell[CellGroupData[{
Cell[5564, 116, 394, 6, 52, "Section",ExpressionUUID->"8e49c0aa-e8c8-4de1-96ec-683889c87112"],
Cell[CellGroupData[{
Cell[5983, 126, 254, 4, 53, "Subsection",ExpressionUUID->"a203c6db-2ba7-4bd2-b75d-be8db6c7f366"],
Cell[6240, 132, 36058, 886, 1990, "Input",ExpressionUUID->"29b473a7-9880-4ea4-9aa3-549b2fcd8af7"]
}, Closed]],
Cell[CellGroupData[{
Cell[42335, 1023, 210, 4, 37, "Subsection",ExpressionUUID->"f75c19b6-336c-4710-8e6c-c8f9f00d628c"],
Cell[42548, 1029, 197888, 5233, 2521, "Input",ExpressionUUID->"d21c52cc-9785-4a53-8345-aa8a47f9e6dc"]
}, Closed]],
Cell[CellGroupData[{
Cell[240473, 6267, 157, 3, 37, "Subsection",ExpressionUUID->"6e30a4f1-a532-4bdf-a841-b78b2b0d7754"],
Cell[240633, 6272, 51212, 1095, 2895, "Input",ExpressionUUID->"a6f1b294-df35-45b4-b841-edc42e9a384a"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[291894, 7373, 180, 3, 52, "Section",ExpressionUUID->"48ede71b-f043-4e20-a354-9dc86089cd3a"],
Cell[292077, 7378, 489, 10, 49, "Input",ExpressionUUID->"53cf2516-06e9-44ed-9c88-633c0a538c39"],
Cell[292569, 7390, 1574, 38, 90, "Input",ExpressionUUID->"f43504ec-305f-467c-aa81-180a31e28321"],
Cell[294146, 7430, 2946, 73, 131, "Input",ExpressionUUID->"3e578be3-f985-4f44-a3f1-71e41f2db30c"]
}, Closed]]
}
]
*)


